Evidence for 3d bosonization from monopole operators

We give evidence for 3d bosonization in Conformal Field Theories (CFTs) by computing monopole operator scaling dimensions in 2+1 dimensional quantum electrodynamics (QED3) with Chern-Simons level $k$ and $N$ complex bosons in a large $N,k$ expansion. We first consider the $k=0$ case, where we show that scaling dimensions previously computed to subleading order in $1/N$ can be extrapolated to $N=1$ and matched to $O(2)$ Wilson-Fisher CFT scaling dimensions with around 5\% error, which is evidence for particle-vortex duality. We then generalize the subleading calculation to large $N,k$ and fixed $k/N$, extrapolate to $N=k=1$, and consider monopole operators that are conjectured to be dual to non-degenerate scalar operators in a theory of a single Dirac fermion. We find matches typically with 1\% error or less, which is strong evidence of this so-called `seed' duality that implies a web of 3d bosonization dualities among CFTs.

==> dualityAncillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    940593,      24483]
NotebookOptionsPosition[    933178,      24381]
NotebookOutlinePosition[    933573,      24397]
CellTagsIndexPosition[    933530,      24394]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["kernels", "Section",
 CellChangeTimes->{{3.8752662462370033`*^9, 
  3.875266246866783*^9}},ExpressionUUID->"905f4ec7-70bb-4474-abb4-\
eab69be034b1"],

Cell["\<\
here are the independent kernels. We use the notation on the RHS of A19 in \
the paper.\
\>", "Text",
 CellChangeTimes->{{3.8646464069688387`*^9, 3.864646417328761*^9}, {
  3.8646464735760727`*^9, 3.864646475766624*^9}, {3.86464663064321*^9, 
  3.864646631039712*^9}, {3.874591807033835*^9, 3.874591816925161*^9}, {
  3.8745919544961777`*^9, 
  3.874591968340734*^9}},ExpressionUUID->"00304c4d-d4d9-4684-bbc6-\
f19158eca3de"],

Cell["in these expressions", "Text",
 CellChangeTimes->{
  3.874591809742331*^9},ExpressionUUID->"daa5b906-24db-487e-af87-\
178ccfaaf2b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lam", "[", "j", "]"}], "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"j", "+", 
       RowBox[{"1", "/", "2"}]}], ")"}], "2"], "-", 
    SuperscriptBox["q", "2"], "+", "mu"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.864646477918106*^9, 
  3.8646464945484324`*^9}},ExpressionUUID->"db0a2539-1ac4-4286-828c-\
99a95b153029"],

Cell["now here are the CP kernels:", "Text",
 CellChangeTimes->{{3.864648643638648*^9, 3.86464865296917*^9}, {
  3.8646492514157543`*^9, 
  3.864649254295643*^9}},ExpressionUUID->"dee171b4-694d-4bc2-93fd-\
01f17465c75e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"lam", "[", "j", "]"}]], "+", 
         FractionBox["1", 
          RowBox[{"lam", "[", "j2", "]"}]]}], ")"}], " ", 
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j2", ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j2", ",", "q"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ww", "2"], "+", 
         SuperscriptBox[
          RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"lam", "[", "j2", "]"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"lam", "[", "j", "]"}], " ", 
          RowBox[{"lam", "[", "j2", "]"}]}]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "q", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j2", ",", "q", ",", "\[Infinity]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8646485063644533`*^9, 3.8646485301885366`*^9}, {
  3.86565117588944*^9, 
  3.86565119581367*^9}},ExpressionUUID->"a4921847-8a66-4d61-a201-\
f08e26157d9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KttCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"8", 
           SuperscriptBox["\[Pi]", "2"]}], 
          RowBox[{
           RowBox[{"2", " ", "jj"}], "+", "1"}]], ")"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"lam", "[", "j2", "]"}], "+", 
              RowBox[{"lam", "[", "j", "]"}]}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ww", "2"], "+", 
               RowBox[{"4", 
                RowBox[{"lam", "[", "j", "]"}], 
                RowBox[{"lam", "[", "j2", "]"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"lam", "[", "j", "]"}], 
               RowBox[{"lam", "[", "j2", "]"}], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["ww", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"lam", "[", "j", "]"}], "+", 
                    RowBox[{"lam", "[", "j2", "]"}]}], ")"}], "2"]}], ")"}]}],
               ")"}]}]}], ")"}], 
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "jj"}], "+", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "j"}], "+", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "j2"}], "+", "1"}], ")"}]}], 
            RowBox[{"32", 
             SuperscriptBox["\[Pi]", "3"]}]], ")"}], 
          SuperscriptBox[
           RowBox[{"threej", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"jj", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"-", "q"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j2", ",", "q"}], "}"}]}], "]"}], "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"j2", ",", "q", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", 
         RowBox[{"lam", "[", "j", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "q", ",", "\[Infinity]"}], "}"}]}], "]"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.864649386778442*^9, 3.86464939510386*^9}, {
   3.864649446851864*^9, 3.8646494540986347`*^9}, {3.864649672263946*^9, 
   3.864649681966271*^9}, {3.864649916605345*^9, 3.8646501099409237`*^9}, {
   3.864650477628571*^9, 3.864650478236198*^9}, {3.864677605686043*^9, 
   3.8646776086655903`*^9}, 
   3.865651199807951*^9},ExpressionUUID->"5e8f583f-9d9d-4630-8263-\
194d17a62ada"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HBCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "j", "+", "j2", "+", "jj"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lam", "[", "j2", "]"}], "+", 
         RowBox[{"lam", "[", "j", "]"}]}], ")"}], " ", 
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j2", ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", "j", "-", "q"}]], " ", 
          SqrtBox[
           RowBox[{"j", "+", "q"}]], " ", 
          SqrtBox[
           RowBox[{"j2", "+", 
            SuperscriptBox["j2", "2"], "+", "q", "-", 
            SuperscriptBox["q", "2"]}]], " ", 
          RowBox[{"threej", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j2", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", "q", " ", 
          RowBox[{"threej", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j2", ",", "q"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{"j", "-", "q"}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", "j", "+", "q"}]], " ", 
          SqrtBox[
           RowBox[{"j2", "+", 
            SuperscriptBox["j2", "2"], "-", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}]}]}]], " ", 
          RowBox[{"threej", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j2", ",", 
              RowBox[{"1", "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SqrtBox["jj"], " ", 
       SqrtBox[
        RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
       RowBox[{"lam", "[", "j2", "]"}], " ", 
       RowBox[{"lam", "[", "j", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ww", "2"], "+", 
         SuperscriptBox[
          RowBox[{"lam", "[", "j2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"lam", "[", "j2", "]"}], " ", 
          RowBox[{"lam", "[", "j", "]"}]}]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "q", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j2", ",", "q", ",", "\[Infinity]"}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.864649192285984*^9, 3.864649196495679*^9}, {
  3.864649238382594*^9, 3.864649278674699*^9}, {3.865651295088457*^9, 
  3.865651318193819*^9}},ExpressionUUID->"dd130632-c5fa-415f-834e-\
f0d454f1817e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBBCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"\[Pi]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lam", "[", "j2", "]"}], "+", 
             RowBox[{"lam", "[", "j", "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"lam", "[", "j", "]"}], 
             RowBox[{"lam", "[", "j2", "]"}], 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["ww", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"lam", "[", "j", "]"}], "+", 
                  RowBox[{"lam", "[", "j2", "]"}]}], ")"}], "2"]}], ")"}]}], 
            ")"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "jj"}], ")"}], " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"2", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "j2", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"16", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "2"], " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "3"], " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "5"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "6"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", "jj", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", "jj", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", "jj", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", "jj", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "jj", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "jj", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", "jj", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", "jj", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SuperscriptBox["q", "4"], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"1", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"1", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "3"], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"1", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", "j2", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"2", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j2"}], ",", 
                  RowBox[{"2", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"16", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", 
              SuperscriptBox["j", "2"], "+", "j2", "+", 
              SuperscriptBox["j2", "2"], "-", "jj", "-", 
              SuperscriptBox["jj", "2"], "-", 
              RowBox[{"2", " ", "q"}], "-", 
              RowBox[{"2", " ", "j", " ", "q"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}]}],
            "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", 
              SuperscriptBox["j", "2"], "+", "j2", "+", 
              SuperscriptBox["j2", "2"], "-", "jj", "-", 
              SuperscriptBox["jj", "2"], "-", 
              RowBox[{"2", " ", "q"}], "-", 
              RowBox[{"2", " ", "j", " ", "q"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}]}],
            "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"2", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"2", "+", "j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"16", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "2"], " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "3"], " ", 
              SqrtBox[
               RowBox[{"j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", 
              SuperscriptBox["j", "2"], "-", "j2", "-", 
              SuperscriptBox["j2", "2"], "+", "jj", "+", 
              SuperscriptBox["jj", "2"], "+", 
              RowBox[{"2", " ", "q"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["j2", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             SuperscriptBox["j", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", "jj", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", "jj", " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SuperscriptBox["q", "4"], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", "q"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
             SuperscriptBox["q", "4"], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", 
                 RowBox[{"-", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
             RowBox[{"threej", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j2", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
            " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"1", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "2"], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"1", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"4", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", 
              SuperscriptBox["q", "3"], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"1", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"8", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", "j2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", "jj", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            SuperscriptBox["j", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j2"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j2", ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "j"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", "j2", "-", "q"}]], " ", 
              SqrtBox[
               RowBox[{"j2", "-", "q"}]], " ", "q", " ", 
              SqrtBox[
               RowBox[{"1", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"2", "+", "j", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
              SqrtBox[
               RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
              RowBox[{"threej", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j2", ",", 
                  RowBox[{"2", "+", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
            "/", 
            RowBox[{"(", 
             RowBox[{"16", " ", "j2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"3", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"3", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"3", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "7", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "5"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "6"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", "jj", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", "jj", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", "jj", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "9", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", "jj", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SuperscriptBox["q", "4"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "4"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "3"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SuperscriptBox["q", "3"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"3", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["j2", "2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"3", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j2"}], ")"}], " ", "jj", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "jj"}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "j2", "+", "jj"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "j2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"j2", "-", "q"}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", "j2", "-", "q"}]], " ", "q", " ", 
            SqrtBox[
             RowBox[{"1", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"2", "+", "j2", "+", "q"}]], " ", 
            SqrtBox[
             RowBox[{"3", "+", "j2", "+", "q"}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j2"}], ",", 
                RowBox[{"2", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "q"}]}], "}"}]}], "]"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "q", ",", "\[Infinity]"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "j"}], "+", "1"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", "\[Pi]", " ", 
         RowBox[{"lam", "[", "j", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "q", ",", "\[Infinity]"}], "}"}]}], "]"}], "+", 
   "Cq"}]}]], "Input",
 CellChangeTimes->{{3.8646501370769653`*^9, 3.8646501480814667`*^9}, {
  3.8646501978980913`*^9, 3.864650210838463*^9}, {3.8646502480966873`*^9, 
  3.8646502485061493`*^9}, {3.8646504088715277`*^9, 3.864650425863845*^9}, {
  3.864650473332696*^9, 3.864650515355063*^9}, {3.864650725742937*^9, 
  3.864650728006013*^9}, {3.874591679579515*^9, 
  3.8745916956242123`*^9}},ExpressionUUID->"acaed36e-cdc0-40ba-9266-\
ba292d56691e"],

Cell["the constant Cq is -q \[Kappa]/(4\[Pi] lam[q])", "Text",
 CellChangeTimes->{{3.874591699744631*^9, 
  3.874591724727996*^9}},ExpressionUUID->"721c1a5b-7822-47b1-b61b-\
42c537b3bedd"],

Cell["the q=0 terms are", "Text",
 CellChangeTimes->{{3.864678000403157*^9, 
  3.8646780033862333`*^9}},ExpressionUUID->"5d8ec434-b67e-4021-81ab-\
4485ebe17582"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D0thing2", "[", "j_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"EvenQ", "[", "j", "]"}], ",", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "\[Omega]"}], "2"], "]"}]}], 
       RowBox[{"8", " ", "\[Omega]"}]], ")"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ")"}], "2"]}]}], 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "+", 
          RowBox[{"4", 
           SuperscriptBox["n", "2"]}]}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"j", "/", "2"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"\[Omega]", " ", 
         RowBox[{"Coth", "[", 
          FractionBox[
           RowBox[{"\[Pi]", " ", "\[Omega]"}], "2"], "]"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "+", "1"}], ")"}]}]], ")"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "+", 
          RowBox[{"4", 
           SuperscriptBox["n", "2"]}]}]}], 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}], "2"]}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",ExpressionUUID->"5e598721-37bf-446e-87c7-f130d8fd4b79"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kttfinal0", "[", "j_", "]"}], ":=", 
   RowBox[{"j", 
    RowBox[{"(", 
     RowBox[{"j", "+", "1"}], ")"}], 
    RowBox[{
     RowBox[{"D0thing2", "[", "j", "]"}], "/", "2"}]}]}], ";"}]], "Input",Expr\
essionUUID->"66bf2fed-a244-4918-8360-27b6bef5a869"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBBfinal0", "[", "j_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Omega]", "2"], "+", 
     SuperscriptBox["j", "2"]}], ")"}], 
   RowBox[{
    RowBox[{"D0thing2", "[", 
     RowBox[{"j", "-", "1"}], "]"}], "/", "2"}]}]}]], "Input",ExpressionUUID->\
"cb7c6a52-504d-4be7-a320-b23758ec1838"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Dfinal0", "[", "j_", "]"}], ":=", 
   RowBox[{"D0thing2", "[", "j", "]"}]}], ";"}]], "Input",ExpressionUUID->\
"ff09b43c-727f-4074-92f0-1f44116a4304"],

Cell["for the NCP terms (only relevant for k !=0 ), we have:", "Text",
 CellChangeTimes->{{3.8646466326553497`*^9, 3.864646638729636*^9}, {
  3.864647197437014*^9, 
  3.8646472087276077`*^9}},ExpressionUUID->"94d4b8b1-98bf-491e-a221-\
affa6c7e57cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DNCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", "\[Kappa]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["ww", "2"], "+", 
         SuperscriptBox[
          RowBox[{"lam", "[", "j", "]"}], "2"], "-", 
         RowBox[{
          SuperscriptBox["sgn\[Kappa]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"lam", "[", "q", "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "q"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Pi]", " ", 
       RowBox[{"lam", "[", "q", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"ww", "-", 
            RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
             RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"ww", "+", 
            RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
             RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"jj", "-", "q"}], ",", "q"}], "]"}], ",", 
      RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8646464701158447`*^9, 3.864646471665346*^9}, {
  3.8646465458461037`*^9, 3.864646566436042*^9}, {3.864646600591916*^9, 
  3.864646611391314*^9}},ExpressionUUID->"28fdd741-5d01-44a8-9f1f-\
0c63cd624d65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HtNCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", "sgn\[Kappa]", " ", 
       "\[Kappa]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"lam", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["sgn\[Kappa]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"lam", "[", "q", "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "q"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"ww", "-", 
            RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
             RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"ww", "+", 
            RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
             RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"jj", "-", "q"}], ",", "q"}], "]"}], ",", 
      RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.864646682683963*^9, 
  3.864646694598885*^9}},ExpressionUUID->"b18aef68-c985-4855-a293-\
6608a9555c9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KttNCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{
   RowBox[{"q", " ", 
    RowBox[{"\[Kappa]", "/", 
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]", " ", 
       RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", "\[Kappa]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ww", "4"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["ww", "2"], " ", 
           SuperscriptBox[
            RowBox[{"lam", "[", "q", "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"lam", "[", "q", "]"}], "4"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ww", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"lam", "[", "q", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"-", "q"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "q"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", 
            RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{"lam", "[", "q", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"ww", "-", 
             RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
              RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"ww", "+", 
             RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
              RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"jj", "-", "q"}], ",", "q"}], "]"}], ",", 
       RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8646467391780577`*^9, 
  3.864646780087154*^9}},ExpressionUUID->"24976f5d-8998-48b7-8a6c-\
b60aa8e6a45e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HBNCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{"Sum", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ww", "2"], "+", 
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "-", " ", 
           SuperscriptBox[
            RowBox[{"lam", "[", "q", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"q", " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", 
                SuperscriptBox["j", "2"], "+", "q", "-", 
                SuperscriptBox["q", "2"]}], ")"}]}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "q", " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SqrtBox["jj"], " ", 
         SqrtBox[
          RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "-", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
         
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"jj", "-", "q"}], ",", "q"}], "]"}], ",", 
      RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.864646831974217*^9, 3.86464687643972*^9}, 
   3.864646985978833*^9, 
   3.871572284459866*^9},ExpressionUUID->"f3099d71-3b32-4a07-9150-\
c29a70b900f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBNCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]], " ", "sgn\[Kappa]", " ", "\[Kappa]", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"]}], "+", " ", 
           SuperscriptBox[
            RowBox[{"lam", "[", "q", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "q"}], ")"}]}]], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["q"], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["jj"], " ", 
         SqrtBox[
          RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"ww", "-", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ww", "2"], "+", 
              RowBox[{
               SuperscriptBox["sgn\[Kappa]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"lam", "[", "q", "]"}], "2"]}]}], ")"}], "2"]}], 
          ")"}]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"jj", "-", "q"}], ",", "q"}], "]"}], ",", 
      RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.86464695374261*^9, 3.864646966848637*^9}, {
  3.874591569868916*^9, 
  3.874591573281039*^9}},ExpressionUUID->"ec205670-a6d7-447e-8554-\
d68de0a99a08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBBNCP", "[", 
   RowBox[{"jj", ",", "ww"}], "]"}], "=", 
  RowBox[{
   RowBox[{"q", " ", 
    RowBox[{"\[Kappa]", "/", 
     RowBox[{"(", 
      RowBox[{"2", "\[Pi]", " ", 
       RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"j", "+", "q"}], ")"}], " ", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"j", "-", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "j", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
           " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "j", "-", 
             RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
             RowBox[{"sgn\[Kappa]", " ", 
              RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
           RowBox[{"threej", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"jj", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "j"}], ",", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", 
               RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
           RowBox[{"threej", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"jj", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "j"}], ",", 
               RowBox[{"-", "q"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", "j", " ", "jj", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
           RowBox[{"lam", "[", "q", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "ww"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                 RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
          ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "jj", "+", "q"}], ")"}]}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"j", "-", "q"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "-", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j", "-", "jj"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"j", "+", "jj"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "-", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "j", " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", 
         SuperscriptBox["q", 
          RowBox[{"5", "/", "2"}]], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "j", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "ww"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"j", "-", "jj"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "+", "jj"}], ")"}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "+", 
                 SuperscriptBox["j", "2"], "+", "q", "-", 
                 SuperscriptBox["q", "2"]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}]}], "+", 
           RowBox[{
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "+", 
                 SuperscriptBox["j", "2"], "+", "q", "-", 
                 SuperscriptBox["q", "2"]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}]}], "+", 
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "+", 
                   SuperscriptBox["j", "2"], "+", "q", "-", 
                   SuperscriptBox["q", "2"]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "q"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}]}], 
             ")"}]}]}], ")"}], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "q"}], ",", 
             RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "q"}], ",", "q"}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"\[Sqrt]", "2"}], " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "ww"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", 
             RowBox[{"3", "/", "2"}]], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "q"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "j", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"j", "-", "jj"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j", "+", "jj"}], ")"}], " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{"ww", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"j", " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["j", "2"], " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[Sqrt]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"j", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["j", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}]}], " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", "3"], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "j", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "ww"}], "-", 
                 RowBox[{"2", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["q", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "ww"}], "-", 
                 RowBox[{"2", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"jj", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "jj"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "j", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j"}], ")"}]}], "+", "jj", "+", 
                 SuperscriptBox["jj", "2"]}], ")"}], " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "q"}], ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "j"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}]}], "-", 
              RowBox[{"j", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}], " ", "q"}], "+", 
              SuperscriptBox["q", "3"]}], ")"}], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{"q", "-", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "q"}], ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"j", "-", "q"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "j", "+", "q"}], ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "j"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}]}], "+", "jj", "+", 
              SuperscriptBox["jj", "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q"}]}], ")"}], 
            " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{"q", "-", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "q"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"\[Sqrt]", "2"}], " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
         " ", 
         RowBox[{"(", 
          RowBox[{"j", "+", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "j"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "j"}], ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "ww"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "j"}], ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
            SuperscriptBox["q", 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "jj"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "j", "+", "q"}], ")"}]}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "+", "q"}], ")"}]}], " ", "\[Kappa]", 
            " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"\[Sqrt]", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "jj"}], ")"}], 
             RowBox[{"3", "/", "2"}]], " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", "q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "j"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j", "-", "jj"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "j", "+", "jj"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "+", "j"}], ")"}], " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "j"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"j", "+", "jj", "+", "q"}], ")"}]}]], " ", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"j", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "j", "-", "jj", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "j"}], "+", "jj", "+", "q"}], ")"}], " ", "\[Kappa]", 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "j", "-", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"j", "+", "jj", "+", "q"}], ")"}]}]], " ", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "+", "q"}], ")"}]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{"j", "-", "jj", "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "j", "+", "jj", "+", "q"}], ")"}], " ", 
         "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{"j", "+", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "j"}], ",", 
             RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"\[Sqrt]", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "q"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"j", "+", "q"}], ")"}], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "j", "-", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "j", " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"j", "+", 
               SuperscriptBox["j", "2"], "+", "q", "-", 
               SuperscriptBox["q", "2"]}], ")"}]}], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "j", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["q", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", "j", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j"}], ")"}]}], "-", 
                 RowBox[{"jj", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "jj"}], ")"}]}], "-", 
                 RowBox[{"5", " ", "\[ImaginaryI]", " ", "j", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j"}], ")"}], " ", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "jj", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "jj"}], ")"}], " ", "ww"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "j", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "j"}], ")"}]}], "-", 
                    RowBox[{"jj", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "jj"}], ")"}]}]}], ")"}], " ", 
                  "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j", "+", 
                 SuperscriptBox["j", "2"], "+", "jj", "+", 
                 SuperscriptBox["jj", "2"]}], ")"}], " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"ww", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"sgn\[Kappa]", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"ww", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "j", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}], " ", "q"}], "+", 
              RowBox[{"j", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "jj"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "j", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j"}], ")"}], " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["q", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
                 RowBox[{"sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"ww", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
         SuperscriptBox["q", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "j", "+", "q"}], ")"}], "2"], " ", "\[Kappa]", 
         " ", 
         RowBox[{"(", 
          RowBox[{"j", "+", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "j"}], ",", 
             RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"\[Sqrt]", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", 
         SuperscriptBox["q", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "q"}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
         " ", 
         RowBox[{"(", 
          RowBox[{"q", "-", 
           RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
           RowBox[{"sgn\[Kappa]", " ", 
            RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "q"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "q"}], ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "jj", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "q"}], ")"}], " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"threej", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"jj", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "q"}], ",", 
           RowBox[{"-", "q"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"\[Sqrt]", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "+", 
                 SuperscriptBox["j", "2"], "+", "q", "-", 
                 SuperscriptBox["q", "2"]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]",
             " ", 
            RowBox[{"(", 
             RowBox[{"q", "-", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "q"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"ww", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "jj"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "jj"}], ")"}], " ", 
            SuperscriptBox["q", "2"], " ", "\[Kappa]", " ", 
            RowBox[{"(", 
             RowBox[{"q", "-", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", 
              RowBox[{"sgn\[Kappa]", " ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], " ", 
            RowBox[{"threej", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "q"}], ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"ww", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "sgn\[Kappa]", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"jj", "-", "q"}], ",", "q"}], "]"}], ",", 
       RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8646471509242496`*^9, 3.864647153991921*^9}, 
   3.8715939801441717`*^9, {3.874591578272995*^9, 3.87459158412919*^9}, {
   3.874591786231127*^9, 
   3.874591793914563*^9}},ExpressionUUID->"fd3d36df-37e3-40e9-899a-\
75aae6b997cb"],

Cell["the chern simons term gives", "Text",
 CellChangeTimes->{{3.864677943148756*^9, 
  3.864677948129343*^9}},ExpressionUUID->"21ea22dd-97c2-4726-baf9-\
3adbd763030e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CSFinal", "[", "j_", "]"}], ":=", 
   RowBox[{"\[Kappa]", " ", "sgn\[Kappa]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox[
           RowBox[{"j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}]}]]}], 
         RowBox[{"2", " ", "\[Pi]"}]], ",", 
        FractionBox["ww", 
         RowBox[{"2", " ", "\[Pi]"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox[
           RowBox[{"j", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j"}], ")"}]}]]}], 
         RowBox[{"2", " ", "\[Pi]"}]], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         FractionBox["ww", 
          RowBox[{"2", "\[Pi]"}]]}], ",", "0", ",", "0"}], "}"}]}], "}"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.864677952305297*^9, 3.864677954375452*^9}, {
  3.864679730321641*^9, 3.864679735333496*^9}},
 CellLabel->
  "In[1517]:=",ExpressionUUID->"be93e535-9731-46d1-9c2e-097338b0dabf"]
}, Closed]],

Cell[CellGroupData[{

Cell["asymptotic expansion", "Section",
 CellChangeTimes->{{3.875266251612742*^9, 
  3.875266254042349*^9}},ExpressionUUID->"340d1481-2dee-4521-a73d-\
6964cb148eac"],

Cell[CellGroupData[{

Cell["CP asymp", "Subsection",
 CellChangeTimes->{{3.873550152120088*^9, 
  3.8735501542611313`*^9}},ExpressionUUID->"c794cb88-2496-4c26-8110-\
2768ded8a892"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DCP0as", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", "ww", " ", "b"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"S", "[", "1", "]"}]}], 
      RowBox[{
       SuperscriptBox["ww", "4"], " ", 
       SuperscriptBox["b", "4"]}]], "+", 
     FractionBox[
      RowBox[{"16", " ", 
       RowBox[{"S", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox["ww", "6"], " ", 
       SuperscriptBox["b", "6"]}]], "-", 
     FractionBox[
      RowBox[{"64", " ", 
       RowBox[{"S", "[", "5", "]"}]}], 
      RowBox[{
       SuperscriptBox["ww", "8"], " ", 
       SuperscriptBox["b", "8"]}]], "+", 
     FractionBox[
      RowBox[{"256", " ", 
       RowBox[{"S", "[", "7", "]"}]}], 
      RowBox[{
       SuperscriptBox["ww", "10"], " ", 
       SuperscriptBox["b", "10"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "11"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, 2, 22, 2],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 8]/$CellContext`ww, 0, 0, 0, 0, 
      0, ((-4) $CellContext`ww^(-4)) $CellContext`S[1], 0, 0, 
      0, (16 $CellContext`ww^(-6)) $CellContext`S[3], 0, 0, 
      0, ((-64) $CellContext`ww^(-8)) $CellContext`S[5], 0, 0, 
      0, (256 $CellContext`ww^(-10)) $CellContext`S[7]}, 2, 22, 2],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.873647225462449*^9, 3.873647244320451*^9}, {
  3.873647895071916*^9, 3.873647898935267*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"95f730f4-2b7b-4a1d-b257-c454d55f0972"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KttCPas", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["n", "2"], " ", "b"}], 
      RowBox[{"16", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}]]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{"mu", " ", 
         SuperscriptBox["n", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox["n", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["ww", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["ww", "4"]}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]]}], "b"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"]}], "-", 
         SuperscriptBox["ww", "2"]}], ")"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "q"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["b", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox["n", "6"]}], "-", 
         RowBox[{"58", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["ww", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["ww", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["ww", "6"]}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["ww", "2"]}]}], ")"}]}], "-", 
         RowBox[{"mu", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "4"], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["ww", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["ww", "4"]}]}], ")"}]}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]]}], 
      SuperscriptBox["b", "3"]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "5"], " ", 
        SuperscriptBox["b", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "mu"}]}], ")"}], " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"44", " ", "mu"}]}], ")"}], " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["ww", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"16", " ", "mu"}]}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "4"]}], "+", 
           SuperscriptBox["ww", "6"]}], ")"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "q"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "6"], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "2"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["ww", "6"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "4"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["b", "5"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "195"}], " ", 
           SuperscriptBox["n", "8"]}], "+", 
          RowBox[{"2591", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "2"]}], "-", 
          RowBox[{"2307", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "4"]}], "+", 
          RowBox[{"253", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "6"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["ww", "8"]}]}], 
         RowBox[{"16384", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"13", "/", "2"}]]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"mu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"274", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["ww", "2"]}], "+", 
             RowBox[{"427", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["ww", "4"]}], "-", 
             RowBox[{"44", " ", 
              SuperscriptBox["ww", "6"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["q", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"19", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"243", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["ww", "2"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["ww", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["ww", "6"]}]}], ")"}]}]}], 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"11", "/", "2"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "7"], " ", 
        SuperscriptBox["b", "6"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["n", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "43"}], "-", 
              RowBox[{"36", " ", "mu"}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2473", "+", 
              RowBox[{"2408", " ", "mu"}], "-", 
              RowBox[{"1376", " ", 
               SuperscriptBox["mu", "2"]}], "-", 
              RowBox[{"480", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"259", "+", 
              RowBox[{"904", " ", "mu"}], "+", 
              RowBox[{"768", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"1664", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3177", "+", 
              RowBox[{"5152", " ", "mu"}], "+", 
              RowBox[{"896", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"1344", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"315", "+", 
              RowBox[{"736", " ", "mu"}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "8"]}]}], ")"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "q"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21", " ", 
               SuperscriptBox["n", "8"]}], "-", 
              RowBox[{"318", " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{"350", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "6"]}], "-", 
              RowBox[{"45", " ", 
               SuperscriptBox["ww", "8"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"4", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1243", "-", 
                 RowBox[{"456", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"267", "+", 
                 RowBox[{"784", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1003", "+", 
                 RowBox[{"536", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "6"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"61", "+", 
                 RowBox[{"40", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["ww", "8"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "2"]}], "-", 
              RowBox[{"90", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{"120", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "6"]}], "-", 
              RowBox[{"16", " ", 
               SuperscriptBox["ww", "8"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["b", "7"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"24315", " ", 
           SuperscriptBox["n", "10"]}], "-", 
          RowBox[{"649572", " ", 
           SuperscriptBox["n", "8"], " ", 
           SuperscriptBox["ww", "2"]}], "+", 
          RowBox[{"1556098", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "4"]}], "-", 
          RowBox[{"613548", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "6"]}], "+", 
          RowBox[{"40251", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "8"]}], "-", 
          RowBox[{"1384", " ", 
           SuperscriptBox["ww", "10"]}]}], 
         RowBox[{"524288", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"17", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4096", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              SuperscriptBox["ww", "2"]}], ")"}], 
            RowBox[{"15", "/", "2"}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mu", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2093"}], " ", 
               SuperscriptBox["n", "8"]}], "+", 
              RowBox[{"55689", " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "2"]}], "-", 
              RowBox[{"129825", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{"45875", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "6"]}], "-", 
              RowBox[{"1038", " ", 
               SuperscriptBox["ww", "8"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"383", " ", 
               SuperscriptBox["n", "8"]}], "-", 
              RowBox[{"11530", " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"32055", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{"15268", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "6"]}], "+", 
              RowBox[{"824", " ", 
               SuperscriptBox["ww", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "9"], " ", 
        SuperscriptBox["b", "8"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["n", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "207"}], "-", 
              RowBox[{"113", " ", "mu"}], "+", 
              RowBox[{"224", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"22989", "-", 
              RowBox[{"10512", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"2240", " ", 
               SuperscriptBox["mu", "3"]}], "-", 
              RowBox[{"1008", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"4", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"4521", "+", 
                 RowBox[{"1040", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["ww", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"41325", "+", 
              RowBox[{"39208", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"17920", " ", 
               SuperscriptBox["mu", "3"]}], "+", 
              RowBox[{"37000", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"mu", " ", 
               RowBox[{"(", 
                RowBox[{"62884", "+", 
                 RowBox[{"49280", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["ww", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "51151"}], "+", 
              RowBox[{"80176", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"144816", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"4", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"5819", "+", 
                 RowBox[{"24000", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["ww", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"42863", "+", 
              RowBox[{"18624", " ", 
               SuperscriptBox["mu", "2"]}], "-", 
              RowBox[{"30368", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"mu", " ", 
               RowBox[{"(", 
                RowBox[{"51408", "-", 
                 RowBox[{"7680", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["ww", "8"]}], "-", 
           RowBox[{"28", " ", 
            RowBox[{"(", 
             RowBox[{"84", "+", 
              RowBox[{"269", " ", "mu"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "10"]}]}], ")"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "q"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "89"}], "+", 
                 RowBox[{"63", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"10235", "-", 
                 RowBox[{"3704", " ", "mu"}], "+", 
                 RowBox[{"840", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"520", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               SuperscriptBox["ww", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"42729", "+", 
                 RowBox[{"28252", " ", "mu"}], "+", 
                 RowBox[{"26880", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"22240", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "22625"}], "+", 
                 RowBox[{"121064", " ", "mu"}], "+", 
                 RowBox[{"53760", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"82880", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               SuperscriptBox["ww", "6"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16723"}], "+", 
                 RowBox[{"5672", " ", "mu"}], "+", 
                 RowBox[{"10880", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               SuperscriptBox["ww", "8"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"887", "+", 
                 RowBox[{"1136", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["ww", "10"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["ww", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"28", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "8"]}], "-", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{"559", "+", 
                 RowBox[{"1344", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"105", " ", 
               RowBox[{"(", 
                RowBox[{"77", "+", 
                 RowBox[{"128", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1011", "+", 
                 RowBox[{"896", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "6"]}], "+", 
              RowBox[{"232", " ", 
               SuperscriptBox["ww", "8"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"89", " ", 
                  SuperscriptBox["n", "10"]}], "-", 
                 RowBox[{"2531", " ", 
                  SuperscriptBox["n", "8"], " ", 
                  SuperscriptBox["ww", "2"]}], "+", 
                 RowBox[{"4506", " ", 
                  SuperscriptBox["n", "6"], " ", 
                  SuperscriptBox["ww", "4"]}], "+", 
                 RowBox[{"3738", " ", 
                  SuperscriptBox["n", "4"], " ", 
                  SuperscriptBox["ww", "6"]}], "-", 
                 RowBox[{"3171", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["ww", "8"]}], "+", 
                 RowBox[{"217", " ", 
                  SuperscriptBox["ww", "10"]}]}], ")"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["ww", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"35", " ", 
                  SuperscriptBox["n", "8"]}], "-", 
                 RowBox[{"1120", " ", 
                  SuperscriptBox["n", "6"], " ", 
                  SuperscriptBox["ww", "2"]}], "+", 
                 RowBox[{"3360", " ", 
                  SuperscriptBox["n", "4"], " ", 
                  SuperscriptBox["ww", "4"]}], "-", 
                 RowBox[{"1792", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["ww", "6"]}], "+", 
                 RowBox[{"128", " ", 
                  SuperscriptBox["ww", "8"]}]}], ")"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"7", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["b", "9"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"4194304", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              SuperscriptBox["ww", "2"]}], ")"}], 
            RowBox[{"21", "/", "2"}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1365045"}], " ", 
            SuperscriptBox["n", "12"]}], "+", 
           RowBox[{"60090823", " ", 
            SuperscriptBox["n", "10"], " ", 
            SuperscriptBox["ww", "2"]}], "-", 
           RowBox[{"274804000", " ", 
            SuperscriptBox["n", "8"], " ", 
            SuperscriptBox["ww", "4"]}], "+", 
           RowBox[{"270367342", " ", 
            SuperscriptBox["n", "6"], " ", 
            SuperscriptBox["ww", "6"]}], "-", 
           RowBox[{"59584501", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["ww", "8"]}], "+", 
           RowBox[{"2491963", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "10"]}], "-", 
           RowBox[{"45862", " ", 
            SuperscriptBox["ww", "12"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"131072", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              SuperscriptBox["ww", "2"]}], ")"}], 
            RowBox[{"19", "/", "2"}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mu", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"291731", " ", 
               SuperscriptBox["n", "10"]}], "-", 
              RowBox[{"13499492", " ", 
               SuperscriptBox["n", "8"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"64894498", " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{"67019516", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "6"]}], "+", 
              RowBox[{"14983043", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "8"]}], "-", 
              RowBox[{"380056", " ", 
               SuperscriptBox["ww", "10"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"45827", " ", 
               SuperscriptBox["n", "10"]}], "-", 
              RowBox[{"1988585", " ", 
               SuperscriptBox["n", "8"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"8923401", " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{"8539955", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "6"]}], "+", 
              RowBox[{"1726976", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "8"]}], "-", 
              RowBox[{"31920", " ", 
               SuperscriptBox["ww", "10"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "10"], " ", 
        SuperscriptBox["b", "10"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "863"}], "-", 
              RowBox[{"418", " ", "mu"}], "+", 
              RowBox[{"984", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["n", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"39475", "+", 
              RowBox[{"25734", " ", "mu"}], "-", 
              RowBox[{"27208", " ", 
               SuperscriptBox["mu", "2"]}], "-", 
              RowBox[{"5880", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "2"]}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2099"}], "-", 
              RowBox[{"1842", " ", "mu"}], "+", 
              RowBox[{"472", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"32893", "+", 
              RowBox[{"39938", " ", "mu"}], "+", 
              RowBox[{"7080", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"1176", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "6"]}], "-", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"46515", "+", 
              RowBox[{"85226", " ", "mu"}], "+", 
              RowBox[{"27208", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"12600", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "8"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"501", "+", 
              RowBox[{"1818", " ", "mu"}], "+", 
              RowBox[{"328", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "10"]}]}], ")"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "q"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"361", " ", 
               SuperscriptBox["n", "10"]}], "-", 
              RowBox[{"16885", " ", 
               SuperscriptBox["n", "8"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"83490", " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{"91938", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "6"]}], "+", 
              RowBox[{"23925", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "8"]}], "-", 
              RowBox[{"1001", " ", 
               SuperscriptBox["ww", "10"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "361"}], "+", 
                 RowBox[{"270", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "10"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"16885", "-", 
                 RowBox[{"8546", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "8"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"30", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2783"}], "+", 
                 RowBox[{"618", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{"66", " ", 
               RowBox[{"(", 
                RowBox[{"1393", "+", 
                 RowBox[{"174", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "6"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"23925", "+", 
                 RowBox[{"14426", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "8"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1001", "+", 
                 RowBox[{"1446", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["ww", "10"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "11"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -4, 44, 4],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[
     1], {(Rational[
        1, 16] $CellContext`n^2) ($CellContext`n^2 + $CellContext`ww^2)^
       Rational[-1, 2], 0, 0, 0, 0, 0, 0, 
      0, ((Rational[
          1, 4] $CellContext`mu) $CellContext`n^2) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-3, 2] + (
        Rational[1, 128] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-5, 2]) ((-3) $CellContext`n^4 - (
         3 $CellContext`n^2) $CellContext`ww^2 - 2 $CellContext`ww^4), 0, 0, 
      0, (((2 $CellContext`n^2) (
         2 $CellContext`n^2 - $CellContext`ww^2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-3)) $CellContext`S[1, $CellContext`q], 0, 0, 
      0, (Rational[1, 2048] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-9, 2]) (
        15 $CellContext`n^6 - (
         58 $CellContext`n^4) $CellContext`ww^2 + (
          7 $CellContext`n^2) $CellContext`ww^4 - 4 $CellContext`ww^6) + (
        Rational[1, 32] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-7, 
           2]) ((((-2) $CellContext`n^2) $CellContext`q^2) ($CellContext`n^2 - 
          4 $CellContext`ww^2) - $CellContext`mu ($CellContext`n^4 - (
          7 $CellContext`n^2) $CellContext`ww^2 + 2 $CellContext`ww^4)), 0, 0,
       0, (Rational[
        1, 2] ($CellContext`n^2 + $CellContext`ww^2)^(-5)) ((((-2) (1 + 
            8 $CellContext`mu)) $CellContext`n^6 + ((
            2 (9 + 44 $CellContext`mu)) $CellContext`n^4) $CellContext`ww^2 - \
((17 + 16 $CellContext`mu) $CellContext`n^2) $CellContext`ww^4 + \
$CellContext`ww^6) $CellContext`S[1, $CellContext`q] - 
       4 ((4 ($CellContext`n^6 - (6 $CellContext`n^4) $CellContext`ww^2 - (
            5 $CellContext`n^2) $CellContext`ww^4 + 
           2 $CellContext`ww^6)) $CellContext`S[
          3, 0] + ((-4) $CellContext`n^6 + (
            27 $CellContext`n^4) $CellContext`ww^2 - (
           4 $CellContext`n^2) $CellContext`ww^4) $CellContext`S[
          3, $CellContext`q])), 0, 0, 
      0, (Rational[1, 16384] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-13, 2]) ((-195) $CellContext`n^8 + (
          2591 $CellContext`n^6) $CellContext`ww^2 - (
         2307 $CellContext`n^4) $CellContext`ww^4 + (
          253 $CellContext`n^2) $CellContext`ww^6 - 22 $CellContext`ww^8) + (
        Rational[1, 512] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-11, 2]) ($CellContext`mu (
          11 $CellContext`n^6 - (
           274 $CellContext`n^4) $CellContext`ww^2 + (
            427 $CellContext`n^2) $CellContext`ww^4 - 
          44 $CellContext`ww^6) + (4 $CellContext`q^2) (
          19 $CellContext`n^6 - (
           243 $CellContext`n^4) $CellContext`ww^2 + (
            192 $CellContext`n^2) $CellContext`ww^4 - 8 $CellContext`ww^6)), 
      0, 0, 0, (
       Rational[
        1, 8] ($CellContext`n^2 + $CellContext`ww^2)^(-7)) (((
           4 $CellContext`n^8) (-43 - 36 $CellContext`mu + 
           40 $CellContext`mu^2 + 
           8 $CellContext`q^2) + ($CellContext`n^6 (2473 + 
            2408 $CellContext`mu - 1376 $CellContext`mu^2 - 
            480 $CellContext`q^2)) $CellContext`ww^2 + ($CellContext`n^4 (259 + 
            904 $CellContext`mu + 768 $CellContext`mu^2 + 
            1664 $CellContext`q^2)) $CellContext`ww^4 - ($CellContext`n^2 (
           3177 + 5152 $CellContext`mu + 896 $CellContext`mu^2 + 
           1344 $CellContext`q^2)) $CellContext`ww^6 + (315 + 
           736 $CellContext`mu + 160 $CellContext`mu^2 + 
           160 $CellContext`q^2) $CellContext`ww^8) $CellContext`S[
         1, $CellContext`q] - 
       4 ((4 (21 $CellContext`n^8 - (
            318 $CellContext`n^6) $CellContext`ww^2 + (
             56 $CellContext`n^4) $CellContext`ww^4 + (
             350 $CellContext`n^2) $CellContext`ww^6 - 
           45 $CellContext`ww^8)) $CellContext`S[
          3, 0] + ((
            12 (-7 + 4 $CellContext`mu)) $CellContext`n^8 + ((1243 - 
             456 $CellContext`mu) $CellContext`n^6) $CellContext`ww^2 + ((267 + 
             784 $CellContext`mu) $CellContext`n^4) $CellContext`ww^4 - ((
            2 (1003 + 
             536 $CellContext`mu)) $CellContext`n^2) $CellContext`ww^6 + (
            4 (61 + 40 $CellContext`mu)) $CellContext`ww^8) $CellContext`S[
          3, $CellContext`q] + (
          8 ((5 $CellContext`n^6) $CellContext`ww^2 - (
            90 $CellContext`n^4) $CellContext`ww^4 + (
             120 $CellContext`n^2) $CellContext`ww^6 - 
           16 $CellContext`ww^8)) $CellContext`S[5, $CellContext`q])), 0, 0, 
      0, (Rational[1, 524288] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-17, 2]) (
        24315 $CellContext`n^10 - (
         649572 $CellContext`n^8) $CellContext`ww^2 + (
          1556098 $CellContext`n^6) $CellContext`ww^4 - (
         613548 $CellContext`n^4) $CellContext`ww^6 + (
          40251 $CellContext`n^2) $CellContext`ww^8 - 
        1384 $CellContext`ww^10) + (
        Rational[1, 4096] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-15, 
           2]) ($CellContext`mu ((-2093) $CellContext`n^8 + (
            55689 $CellContext`n^6) $CellContext`ww^2 - (
           129825 $CellContext`n^4) $CellContext`ww^4 + (
            45875 $CellContext`n^2) $CellContext`ww^6 - 
          1038 $CellContext`ww^8) - (2 $CellContext`q^2) (
         383 $CellContext`n^8 - (
          11530 $CellContext`n^6) $CellContext`ww^2 + (
           32055 $CellContext`n^4) $CellContext`ww^4 - (
          15268 $CellContext`n^2) $CellContext`ww^6 + 824 $CellContext`ww^8)),
       0, 0, 0, (
       Rational[
        1, 16] ($CellContext`n^2 + $CellContext`ww^2)^(-9)) (((
           8 $CellContext`n^10) (-207 - 113 $CellContext`mu + 
           224 $CellContext`mu^2 + 
           40 $CellContext`q^2) + ((2 $CellContext`n^8) (22989 - 
            10512 $CellContext`mu^2 + 2240 $CellContext`mu^3 - 
            1008 $CellContext`q^2 + (4 $CellContext`mu) (4521 + 
              1040 $CellContext`q^2))) $CellContext`ww^2 - ((
           2 $CellContext`n^6) (41325 + 39208 $CellContext`mu^2 + 
           17920 $CellContext`mu^3 + 
           37000 $CellContext`q^2 + $CellContext`mu (62884 + 
             
             49280 $CellContext`q^2))) $CellContext`ww^4 + ($CellContext`n^4 \
(-51151 + 80176 $CellContext`mu^2 + 
            144816 $CellContext`q^2 + (4 $CellContext`mu) (5819 + 
              24000 $CellContext`q^2))) $CellContext`ww^6 + ($CellContext`n^2 \
(42863 + 18624 $CellContext`mu^2 - 
            30368 $CellContext`q^2 + $CellContext`mu (51408 - 
              7680 $CellContext`q^2))) $CellContext`ww^8 - (
          28 (84 + 269 $CellContext`mu + 64 $CellContext`mu^2 + 
           56 $CellContext`q^2)) $CellContext`ww^10) $CellContext`S[
         1, $CellContext`q] - 
       2 (((16 (-89 + 63 $CellContext`mu)) $CellContext`n^10 + ((
             4 $CellContext`n^8) (10235 - 3704 $CellContext`mu + 
             840 $CellContext`mu^2 + 
             520 $CellContext`q^2)) $CellContext`ww^2 - ((
            2 $CellContext`n^6) (42729 + 28252 $CellContext`mu + 
            26880 $CellContext`mu^2 + 
            22240 $CellContext`q^2)) $CellContext`ww^4 + ($CellContext`n^4 \
(-22625 + 121064 $CellContext`mu + 53760 $CellContext`mu^2 + 
             82880 $CellContext`q^2)) $CellContext`ww^6 - ((
            2 $CellContext`n^2) (-16723 + 5672 $CellContext`mu + 
            10880 $CellContext`q^2)) $CellContext`ww^8 - (
           3 (887 + 1136 $CellContext`mu)) $CellContext`ww^10) $CellContext`S[
          3, $CellContext`q] - ((
          8 $CellContext`ww^2) ((
            10 (9 + 28 $CellContext`mu)) $CellContext`n^8 - ((
            5 (559 + 
             1344 $CellContext`mu)) $CellContext`n^6) $CellContext`ww^2 + ((
             105 (77 + 
              128 $CellContext`mu)) $CellContext`n^4) $CellContext`ww^4 - ((
            4 (1011 + 
             896 $CellContext`mu)) $CellContext`n^2) $CellContext`ww^6 + 
          232 $CellContext`ww^8)) $CellContext`S[5, $CellContext`q] + 
        16 ((89 $CellContext`n^10 - (
             2531 $CellContext`n^8) $CellContext`ww^2 + (
              4506 $CellContext`n^6) $CellContext`ww^4 + (
              3738 $CellContext`n^4) $CellContext`ww^6 - (
             3171 $CellContext`n^2) $CellContext`ww^8 + 
            217 $CellContext`ww^10) $CellContext`S[
            3, 0] + ($CellContext`ww^2 (
             35 $CellContext`n^8 - (
              1120 $CellContext`n^6) $CellContext`ww^2 + (
               3360 $CellContext`n^4) $CellContext`ww^4 - (
              1792 $CellContext`n^2) $CellContext`ww^6 + 
             128 $CellContext`ww^8)) $CellContext`S[7, $CellContext`q]))), 0, 
      0, 0, (Rational[1, 4194304] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-21, 2]) ((-1365045) $CellContext`n^12 + (
          60090823 $CellContext`n^10) $CellContext`ww^2 - (
         274804000 $CellContext`n^8) $CellContext`ww^4 + (
          270367342 $CellContext`n^6) $CellContext`ww^6 - (
         59584501 $CellContext`n^4) $CellContext`ww^8 + (
          2491963 $CellContext`n^2) $CellContext`ww^10 - 
        45862 $CellContext`ww^12) + (
        Rational[1, 131072] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-19, 2]) ($CellContext`mu (
          291731 $CellContext`n^10 - (
           13499492 $CellContext`n^8) $CellContext`ww^2 + (
            64894498 $CellContext`n^6) $CellContext`ww^4 - (
           67019516 $CellContext`n^4) $CellContext`ww^6 + (
            14983043 $CellContext`n^2) $CellContext`ww^8 - 
          380056 $CellContext`ww^10) + (8 $CellContext`q^2) (
          45827 $CellContext`n^10 - (
           1988585 $CellContext`n^8) $CellContext`ww^2 + (
            8923401 $CellContext`n^6) $CellContext`ww^4 - (
           8539955 $CellContext`n^4) $CellContext`ww^6 + (
            1726976 $CellContext`n^2) $CellContext`ww^8 - 
          31920 $CellContext`ww^10)), 0, 0, 
      0, (Rational[
        1, 2] ($CellContext`n^2 + $CellContext`ww^2)^(-10)) \
(($CellContext`n^10 (-863 - 418 $CellContext`mu + 984 $CellContext`mu^2 + 
           168 $CellContext`q^2) + ($CellContext`n^8 (39475 + 
            25734 $CellContext`mu - 27208 $CellContext`mu^2 - 
            5880 $CellContext`q^2)) $CellContext`ww^2 + ((
            90 $CellContext`n^6) (-2099 - 1842 $CellContext`mu + 
            472 $CellContext`mu^2 + 
            168 $CellContext`q^2)) $CellContext`ww^4 + ((6 $CellContext`n^4) (
            32893 + 39938 $CellContext`mu + 7080 $CellContext`mu^2 + 
            1176 $CellContext`q^2)) $CellContext`ww^6 - ($CellContext`n^2 (
           46515 + 85226 $CellContext`mu + 27208 $CellContext`mu^2 + 
           12600 $CellContext`q^2)) $CellContext`ww^8 + (
           3 (501 + 1818 $CellContext`mu + 328 $CellContext`mu^2 + 
            504 $CellContext`q^2)) $CellContext`ww^10) $CellContext`S[
         1, $CellContext`q] - 
       4 ((361 $CellContext`n^10 - (
           16885 $CellContext`n^8) $CellContext`ww^2 + (
            83490 $CellContext`n^6) $CellContext`ww^4 - (
           91938 $CellContext`n^4) $CellContext`ww^6 + (
            23925 $CellContext`n^2) $CellContext`ww^8 - 
          1001 $CellContext`ww^10) $CellContext`S[
          3, 0] + ((-361 + 
            270 $CellContext`mu) $CellContext`n^10 + ((16885 - 
             8546 $CellContext`mu) $CellContext`n^8) $CellContext`ww^2 + ((
             30 (-2783 + 
              618 $CellContext`mu)) $CellContext`n^6) $CellContext`ww^4 + ((
             66 (1393 + 
              174 $CellContext`mu)) $CellContext`n^4) $CellContext`ww^6 - ((
            23925 + 14426 $CellContext`mu) $CellContext`n^2) \
$CellContext`ww^8 + (1001 + 
            1446 $CellContext`mu) $CellContext`ww^10) $CellContext`S[
          3, $CellContext`q]))}, -4, 44, 4],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.8735495207480164`*^9, 3.8735495517850037`*^9}, {
  3.873549902599925*^9, 3.8735499036834106`*^9}, {3.8735499577627363`*^9, 
  3.873549985980565*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"7134071a-a4da-453b-af85-7cda4519e435"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DCPas", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}]], " ", "b"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["n", "2"]}], "+", 
       SuperscriptBox["ww", "2"]}], 
      RowBox[{"64", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["b", "3"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "q"}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["b", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["ww", "4"]}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["b", "5"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "5"], " ", 
        SuperscriptBox["b", "6"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"32", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"32", " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["n", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"1", ",", "q"}], "]"}], "+", 
           RowBox[{"6", " ", "mu", " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["ww", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "+", 
           RowBox[{"32", " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "ww"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"173", " ", 
          SuperscriptBox["n", "4"]}], "-", 
         RowBox[{"2338", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["ww", "2"]}], "+", 
         RowBox[{"173", " ", 
          SuperscriptBox["ww", "4"]}]}], ")"}]}], 
      RowBox[{"8192", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["b", "7"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "7"], " ", 
        SuperscriptBox["b", "8"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["ww", "6"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"47", "+", 
              RowBox[{"96", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"256", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"S", "[", 
               RowBox[{"3", ",", "q"}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"S", "[", 
                RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["n", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"31", "+", 
              RowBox[{"232", " ", "mu"}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"224", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"29", "+", 
              RowBox[{"120", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"160", " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"161", "+", 
              RowBox[{"744", " ", "mu"}], "+", 
              RowBox[{"960", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"704", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"491", "+", 
              RowBox[{"1440", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"2880", " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"545", "+", 
              RowBox[{"1680", " ", "mu"}], "+", 
              RowBox[{"1344", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"101", "+", 
              RowBox[{"160", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"3840", " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"22931", " ", 
        SuperscriptBox["n", "8"]}], "-", 
       RowBox[{"632252", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"1574802", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"632252", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "6"]}], "+", 
       RowBox[{"22931", " ", 
        SuperscriptBox["ww", "8"]}]}], 
      RowBox[{"262144", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox["b", "9"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "9"], " ", 
        SuperscriptBox["b", "10"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["n", "4"]}], " ", 
         SuperscriptBox["ww", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18401", "+", 
              RowBox[{"53040", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"131376", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"60", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"1121", "+", 
                 RowBox[{"1600", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"37183", "+", 
              RowBox[{"90760", " ", "mu"}], "+", 
              RowBox[{"53760", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"82880", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"1680", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"77", "+", 
                 RowBox[{"128", " ", "mu"}]}], ")"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"5", ",", "q"}], "]"}]}], "-", 
              RowBox[{"64", " ", 
               RowBox[{"S", "[", 
                RowBox[{"7", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["ww", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"82", "+", 
              RowBox[{"231", " ", "mu"}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"811", "+", 
              RowBox[{"960", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", 
               RowBox[{"S", "[", 
                RowBox[{"5", ",", "q"}], "]"}]}], "-", 
              RowBox[{"32", " ", 
               RowBox[{"S", "[", 
                RowBox[{"7", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7993", "+", 
              RowBox[{"6720", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"37088", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"120", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"207", "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{"1729", "+", 
              RowBox[{"2944", " ", "mu"}], "+", 
              RowBox[{"2176", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{"1011", "+", 
              RowBox[{"896", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}], "-", 
           RowBox[{"57344", " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"121", "+", 
              RowBox[{"2160", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"2240", " ", 
               SuperscriptBox["mu", "3"]}], "+", 
              RowBox[{"2032", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"8", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"111", "+", 
                 RowBox[{"520", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"111", "+", 
              RowBox[{"540", " ", "mu"}], "+", 
              RowBox[{"840", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"520", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"80", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"28", " ", "mu"}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}], "-", 
           RowBox[{"560", " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3477", "+", 
              RowBox[{"25640", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"17920", " ", 
               SuperscriptBox["mu", "3"]}], "+", 
              RowBox[{"36040", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"4", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"4047", "+", 
                 RowBox[{"12320", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"1", ",", "q"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6681", "+", 
                 RowBox[{"23180", " ", "mu"}], "+", 
                 RowBox[{"26880", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"22240", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"3", ",", "q"}], "]"}]}], "-", 
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{"559", "+", 
                 RowBox[{"1344", " ", "mu"}]}], ")"}], " ", 
               RowBox[{"S", "[", 
                RowBox[{"5", ",", "q"}], "]"}]}], "+", 
              RowBox[{"8960", " ", 
               RowBox[{"S", "[", 
                RowBox[{"7", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "11"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, 4, 44, 4],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 8] ($CellContext`n^2 + $CellContext`ww^2)^Rational[-1, 2], 0,
       0, 0, 0, 0, 0, 
      0, (Rational[
        1, 64] (-$CellContext`n^2 + $CellContext`ww^2)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-5, 2], 0, 0, 
      0, ((2 ($CellContext`n^2 - 
         2 $CellContext`ww^2)) ($CellContext`n^2 + $CellContext`ww^2)^(-3)) \
$CellContext`S[1, $CellContext`q], 0, 0, 
      0, (Rational[1, 1024] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-9, 2]) (
       11 $CellContext`n^4 - (62 $CellContext`n^2) $CellContext`ww^2 + 
       11 $CellContext`ww^4), 0, 0, 
      0, (Rational[
        1, 2] ($CellContext`n^2 + $CellContext`ww^2)^(-5)) (((
          3 $CellContext`n^2) $CellContext`ww^2) ((9 + 
           32 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
         32 $CellContext`S[3, $CellContext`q]) - (
        4 $CellContext`n^4) ($CellContext`S[
         1, $CellContext`q] + (6 $CellContext`mu) $CellContext`S[
          1, $CellContext`q] - 
        3 $CellContext`S[
         3, $CellContext`q]) + $CellContext`ww^4 ((-7) $CellContext`S[
           1, $CellContext`q] + 32 $CellContext`S[3, $CellContext`q])), 0, 0, 
      0, (((Rational[
          1, 8192] (-$CellContext`n + $CellContext`ww)) ($CellContext`n + \
$CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^Rational[-13, 2]) (
       173 $CellContext`n^4 - (2338 $CellContext`n^2) $CellContext`ww^2 + 
       173 $CellContext`ww^4), 0, 0, 
      0, (Rational[
        1, 8] ($CellContext`n^2 + $CellContext`ww^2)^(-7)) \
((-$CellContext`ww^6) ((47 + 96 $CellContext`mu) $CellContext`S[
           1, $CellContext`q] - 
         256 ($CellContext`S[3, $CellContext`q] - 
          2 $CellContext`S[5, $CellContext`q])) + $CellContext`n^6 ((31 + 
           232 $CellContext`mu + 480 $CellContext`mu^2 + 
           224 $CellContext`q^2) $CellContext`S[1, $CellContext`q] - (
          4 (29 + 120 $CellContext`mu)) $CellContext`S[3, $CellContext`q] + 
         160 $CellContext`S[
           5, $CellContext`q]) - ($CellContext`n^4 $CellContext`ww^2) ((
          3 (161 + 744 $CellContext`mu + 960 $CellContext`mu^2 + 
           704 $CellContext`q^2)) $CellContext`S[1, $CellContext`q] - (
         4 (491 + 1440 $CellContext`mu)) $CellContext`S[3, $CellContext`q] + 
        2880 $CellContext`S[
          5, $CellContext`q]) + ($CellContext`n^2 $CellContext`ww^4) ((545 + 
           1680 $CellContext`mu + 1344 $CellContext`q^2) $CellContext`S[
           1, $CellContext`q] - (
          24 (101 + 160 $CellContext`mu)) $CellContext`S[3, $CellContext`q] + 
         3840 $CellContext`S[5, $CellContext`q])), 0, 0, 
      0, (Rational[1, 262144] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-17, 2]) (
       22931 $CellContext`n^8 - (
        632252 $CellContext`n^6) $CellContext`ww^2 + (
         1574802 $CellContext`n^4) $CellContext`ww^4 - (
        632252 $CellContext`n^2) $CellContext`ww^6 + 22931 $CellContext`ww^8),
       0, 0, 
      0, (Rational[
        1, 16] ($CellContext`n^2 + $CellContext`ww^2)^(-9)) \
(((-$CellContext`n^4) $CellContext`ww^4) ((18401 + 53040 $CellContext`mu^2 + 
           131376 $CellContext`q^2 + (60 $CellContext`mu) (1121 + 
             1600 $CellContext`q^2)) $CellContext`S[1, $CellContext`q] - (
          2 (37183 + 90760 $CellContext`mu + 53760 $CellContext`mu^2 + 
           82880 $CellContext`q^2)) $CellContext`S[3, $CellContext`q] + 
         1680 ((77 + 128 $CellContext`mu) $CellContext`S[5, $CellContext`q] - 
           64 $CellContext`S[7, $CellContext`q])) - (
        2 $CellContext`ww^8) ((
          2 (82 + 231 $CellContext`mu + 168 $CellContext`q^2)) $CellContext`S[
          1, $CellContext`q] - (811 + 960 $CellContext`mu) $CellContext`S[
         3, $CellContext`q] + 
        64 (29 $CellContext`S[5, $CellContext`q] - 
          32 $CellContext`S[
           7, $CellContext`q])) + ($CellContext`n^2 $CellContext`ww^6) ((7993 + 
           6720 $CellContext`mu^2 + 
           37088 $CellContext`q^2 + (120 $CellContext`mu) (207 + 
             64 $CellContext`q^2)) $CellContext`S[1, $CellContext`q] - (
          20 (1729 + 2944 $CellContext`mu + 
           2176 $CellContext`q^2)) $CellContext`S[
          3, $CellContext`q] + (
           64 (1011 + 896 $CellContext`mu)) $CellContext`S[5, $CellContext`q] - 
         57344 $CellContext`S[7, $CellContext`q]) - (
        2 $CellContext`n^8) ((121 + 2160 $CellContext`mu^2 + 
          2240 $CellContext`mu^3 + 
          2032 $CellContext`q^2 + (8 $CellContext`mu) (111 + 
            520 $CellContext`q^2)) $CellContext`S[1, $CellContext`q] - (
         4 (111 + 540 $CellContext`mu + 840 $CellContext`mu^2 + 
          520 $CellContext`q^2)) $CellContext`S[
         3, $CellContext`q] + (80 (9 + 28 $CellContext`mu)) $CellContext`S[
          5, $CellContext`q] - 
        560 $CellContext`S[
         7, $CellContext`q]) + ((
          2 $CellContext`n^6) $CellContext`ww^2) ((3477 + 
           25640 $CellContext`mu^2 + 17920 $CellContext`mu^3 + 
           36040 $CellContext`q^2 + (4 $CellContext`mu) (4047 + 
             12320 $CellContext`q^2)) $CellContext`S[1, $CellContext`q] - 
         2 ((6681 + 23180 $CellContext`mu + 26880 $CellContext`mu^2 + 
            22240 $CellContext`q^2) $CellContext`S[3, $CellContext`q] - (
           20 (559 + 1344 $CellContext`mu)) $CellContext`S[5, $CellContext`q] + 
          8960 $CellContext`S[7, $CellContext`q])))}, 4, 44, 4],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.873549575073845*^9, 3.873549578183505*^9}, 
   3.873549677403483*^9, {3.873550002865982*^9, 3.873550003459381*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"445ab6e1-8b80-4c50-ae7a-78862f587de3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBBCPas", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "16"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}]], " ", "b"}], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["n", "2"], "-", 
         SuperscriptBox["ww", "2"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]}]], "+", 
       FractionBox["mu", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}]]}]]}], "b"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"S", "[", 
        RowBox[{"1", ",", "q"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}], ")"}], " ", 
       SuperscriptBox["b", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          SuperscriptBox["n", "4"]}], "+", 
         RowBox[{"58", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["ww", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["ww", "4"]}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"7", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"3", " ", "mu", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["ww", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["ww", "2"]}]}], ")"}]}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]}]]}], 
      SuperscriptBox["b", "3"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "mu"}]}], ")"}], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"16", " ", "mu"}]}], ")"}], " ", 
           SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
        RowBox[{"S", "[", 
         RowBox[{"1", ",", "q"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"3", ",", "0"}], "]"}], "-", 
          RowBox[{"S", "[", 
           RowBox[{"3", ",", "q"}], "]"}]}], ")"}]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox["b", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"153", " ", 
          SuperscriptBox["n", "6"]}], "-", 
         RowBox[{"2371", " ", 
          SuperscriptBox["n", "4"], " ", 
          SuperscriptBox["ww", "2"]}], "+", 
         RowBox[{"2371", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["ww", "4"]}], "-", 
         RowBox[{"153", " ", 
          SuperscriptBox["ww", "6"]}]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"11", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             SuperscriptBox["n", "4"]}], "-", 
            RowBox[{"295", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["ww", "2"]}], "+", 
            RowBox[{"202", " ", 
             SuperscriptBox["ww", "4"]}]}], ")"}]}], "+", 
         RowBox[{"mu", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["n", "4"]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["ww", "2"]}], "+", 
            RowBox[{"459", " ", 
             SuperscriptBox["ww", "4"]}]}], ")"}]}]}], 
        RowBox[{"512", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], 
      SuperscriptBox["b", "5"]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "5"], " ", 
        SuperscriptBox["b", "6"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"96", " ", "mu"}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"352", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"69", "+", 
               RowBox[{"198", " ", "mu"}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"512", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", 
             SuperscriptBox["ww", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"279", "+", 
               RowBox[{"504", " ", "mu"}], "+", 
               RowBox[{"448", " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", 
             SuperscriptBox["ww", "4"]}]}], ")"}]}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "q"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{"165", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "-", 
           RowBox[{"133", " ", 
            SuperscriptBox["ww", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "4"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"55", "+", 
                 RowBox[{"64", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"133", "+", 
                 RowBox[{"64", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["ww", "4"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "0"}], "]"}]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "0"}], "]"}]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["ww", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "0"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "4"], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["ww", "4"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["b", "7"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "21429"}], " ", 
           SuperscriptBox["n", "8"]}], "+", 
          RowBox[{"609028", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "2"]}], "-", 
          RowBox[{"1528158", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "4"]}], "+", 
          RowBox[{"609028", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "6"]}], "-", 
          RowBox[{"21429", " ", 
           SuperscriptBox["ww", "8"]}]}], 
         RowBox[{"524288", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"15", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4096", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              SuperscriptBox["ww", "2"]}], ")"}], 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mu", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"159", " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"4079", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "2"]}], "-", 
              RowBox[{"30179", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{"21429", " ", 
               SuperscriptBox["ww", "6"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1509"}], " ", 
               SuperscriptBox["n", "6"]}], "+", 
              RowBox[{"37418", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "2"]}], "-", 
              RowBox[{"82973", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "4"]}], "+", 
              RowBox[{"27656", " ", 
               SuperscriptBox["ww", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], "7"], " ", 
        SuperscriptBox["b", "8"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"359", "+", 
              RowBox[{"2976", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"1280", " ", 
               SuperscriptBox["mu", "3"]}], "+", 
              RowBox[{"8864", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"8", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"263", "+", 
                 RowBox[{"2272", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["n", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"10019", "+", 
              RowBox[{"29664", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"7680", " ", 
               SuperscriptBox["mu", "3"]}], "+", 
              RowBox[{"131936", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"8", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"4315", "+", 
                 RowBox[{"19584", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["ww", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"24475", "+", 
              RowBox[{"65416", " ", "mu"}], "+", 
              RowBox[{"28224", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"183680", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"96768", " ", "mu", " ", 
               SuperscriptBox["q", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ww", "4"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9207", "+", 
              RowBox[{"3456", " ", 
               SuperscriptBox["mu", "2"]}], "+", 
              RowBox[{"32960", " ", 
               SuperscriptBox["q", "2"]}], "+", 
              RowBox[{"24", " ", "mu", " ", 
               RowBox[{"(", 
                RowBox[{"837", "+", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["ww", "6"]}]}], ")"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "q"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "263"}], " ", 
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{"6907", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["ww", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "-", 
           RowBox[{"15713", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{"5283", " ", 
            SuperscriptBox["ww", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["n", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"263", "+", 
                 RowBox[{"744", " ", "mu"}], "+", 
                 RowBox[{"480", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"2272", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["n", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"6907", "+", 
                 RowBox[{"13080", " ", "mu"}], "+", 
                 RowBox[{"5760", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"35392", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15713", "+", 
                 RowBox[{"20208", " ", "mu"}], "+", 
                 RowBox[{"3840", " ", 
                  SuperscriptBox["mu", "2"]}], "+", 
                 RowBox[{"40000", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5283", "+", 
                 RowBox[{"4608", " ", "mu"}], "+", 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}], " ", 
               SuperscriptBox["ww", "6"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"3", ",", "q"}], "]"}]}], "+", 
           RowBox[{"248", " ", 
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "0"}], "]"}]}], "-", 
           RowBox[{"6248", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["ww", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "0"}], "]"}]}], "+", 
           RowBox[{"13360", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "0"}], "]"}]}], "-", 
           RowBox[{"4000", " ", 
            SuperscriptBox["ww", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "0"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"31", "+", 
                 RowBox[{"40", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "6"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"781", "+", 
                 RowBox[{"720", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "2"]}], "+", 
              RowBox[{"10", " ", 
               RowBox[{"(", 
                RowBox[{"167", "+", 
                 RowBox[{"96", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "4"]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"125", "+", 
                 RowBox[{"32", " ", "mu"}]}], ")"}], " ", 
               SuperscriptBox["ww", "6"]}]}], ")"}], " ", 
            RowBox[{"S", "[", 
             RowBox[{"5", ",", "q"}], "]"}]}], "-", 
           RowBox[{"80", " ", 
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "0"}], "]"}]}], "+", 
           RowBox[{"1920", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["ww", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "0"}], "]"}]}], "-", 
           RowBox[{"3840", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "0"}], "]"}]}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["ww", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "0"}], "]"}]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["n", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "q"}], "]"}]}], "-", 
           RowBox[{"1920", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["ww", "2"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "q"}], "]"}]}], "+", 
           RowBox[{"3840", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "4"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "q"}], "]"}]}], "-", 
           RowBox[{"1024", " ", 
            SuperscriptBox["ww", "6"], " ", 
            RowBox[{"S", "[", 
             RowBox[{"7", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "9"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -1, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 16] ($CellContext`n^2 + $CellContext`ww^2)^Rational[1, 2], 
      0, (Rational[
         1, 128] ($CellContext`n^2 - $CellContext`ww^2)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-3, 2] + (
        Rational[
         1, 4] $CellContext`mu) ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-1, 
          2], ((-2)/($CellContext`n^2 + $CellContext`ww^2)) $CellContext`S[
       1, $CellContext`q], (
        Rational[1, 2048] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-7, 2]) ((-9) $CellContext`n^4 + (
          58 $CellContext`n^2) $CellContext`ww^2 - 9 $CellContext`ww^4) + (
        Rational[1, 32] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-5, 2]) ((3 $CellContext`mu) ($CellContext`n^2 + 
          3 $CellContext`ww^2) + (2 $CellContext`q^2) ((-3) $CellContext`n^2 + 
          4 $CellContext`ww^2)), (
       Rational[
        1, 2] ($CellContext`n^2 + $CellContext`ww^2)^(-3)) (((1 + 
           8 $CellContext`mu) $CellContext`n^2 - (13 + 
          16 $CellContext`mu) $CellContext`ww^2) $CellContext`S[
         1, $CellContext`q] + (
         4 ($CellContext`n^2 - 4 $CellContext`ww^2)) ($CellContext`S[
          3, 0] - $CellContext`S[3, $CellContext`q])), (
        Rational[1, 16384] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-11, 2]) (
        153 $CellContext`n^6 - (
         2371 $CellContext`n^4) $CellContext`ww^2 + (
          2371 $CellContext`n^2) $CellContext`ww^4 - 
        153 $CellContext`ww^6) + (
        Rational[1, 512] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-9, 2]) ((4 $CellContext`q^2) (
          21 $CellContext`n^4 - (295 $CellContext`n^2) $CellContext`ww^2 + 
          202 $CellContext`ww^4) + $CellContext`mu (
          3 $CellContext`n^4 - (70 $CellContext`n^2) $CellContext`ww^2 + 
          459 $CellContext`ww^4)), (
       Rational[
        1, 8] ($CellContext`n^2 + $CellContext`ww^2)^(-5)) \
((-($CellContext`n^4 (19 + 96 $CellContext`mu + 96 $CellContext`mu^2 + 
            352 $CellContext`q^2) - ((4 $CellContext`n^2) (69 + 
            198 $CellContext`mu + 96 $CellContext`mu^2 + 
            512 $CellContext`q^2)) $CellContext`ww^2 + (279 + 
            504 $CellContext`mu + 
            448 $CellContext`q^2) $CellContext`ww^4)) $CellContext`S[
         1, $CellContext`q] + 
       4 (((-12) $CellContext`n^4) $CellContext`S[
           3, 0] + ((165 $CellContext`n^2) $CellContext`ww^2) $CellContext`S[
           3, 0] - (133 $CellContext`ww^4) $CellContext`S[
          3, 0] + ((12 (1 + 2 $CellContext`mu)) $CellContext`n^4 - ((
             3 (55 + 64 $CellContext`mu)) $CellContext`n^2) $CellContext`ww^2 + \
(133 + 64 $CellContext`mu) $CellContext`ww^4) $CellContext`S[
           3, $CellContext`q] + (8 $CellContext`n^4) $CellContext`S[5, 0] - ((
           96 $CellContext`n^2) $CellContext`ww^2) $CellContext`S[
          5, 0] + (64 $CellContext`ww^4) $CellContext`S[5, 0] - (
          8 ($CellContext`n^4 - (12 $CellContext`n^2) $CellContext`ww^2 + 
           8 $CellContext`ww^4)) $CellContext`S[5, $CellContext`q])), (
        Rational[1, 524288] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-15, 2]) ((-21429) $CellContext`n^8 + (
          609028 $CellContext`n^6) $CellContext`ww^2 - (
         1528158 $CellContext`n^4) $CellContext`ww^4 + (
          609028 $CellContext`n^2) $CellContext`ww^6 - 
        21429 $CellContext`ww^8) + (
        Rational[1, 4096] ($CellContext`n^2 + $CellContext`ww^2)^
         Rational[-13, 2]) ($CellContext`mu (
          159 $CellContext`n^6 + (4079 $CellContext`n^4) $CellContext`ww^2 - (
           30179 $CellContext`n^2) $CellContext`ww^4 + 
          21429 $CellContext`ww^6) + (
          2 $CellContext`q^2) ((-1509) $CellContext`n^6 + (
            37418 $CellContext`n^4) $CellContext`ww^2 - (
           82973 $CellContext`n^2) $CellContext`ww^4 + 
          27656 $CellContext`ww^6)), (
       Rational[
        1, 32] ($CellContext`n^2 + $CellContext`ww^2)^(-7)) \
(($CellContext`n^6 (359 + 2976 $CellContext`mu^2 + 1280 $CellContext`mu^3 + 
           8864 $CellContext`q^2 + (8 $CellContext`mu) (263 + 
             2272 $CellContext`q^2)) - ($CellContext`n^4 (10019 + 
           29664 $CellContext`mu^2 + 7680 $CellContext`mu^3 + 
           131936 $CellContext`q^2 + (8 $CellContext`mu) (4315 + 
             19584 $CellContext`q^2))) $CellContext`ww^2 + ($CellContext`n^2 (
            24475 + 65416 $CellContext`mu + 28224 $CellContext`mu^2 + 
            183680 $CellContext`q^2 + (
              96768 $CellContext`mu) $CellContext`q^2)) $CellContext`ww^4 - (
          9207 + 3456 $CellContext`mu^2 + 
          32960 $CellContext`q^2 + (24 $CellContext`mu) (837 + 
            256 $CellContext`q^2)) $CellContext`ww^6) $CellContext`S[
         1, $CellContext`q] - 
       4 (((-263) $CellContext`n^6) $CellContext`S[
          3, 0] + ((6907 $CellContext`n^4) $CellContext`ww^2) $CellContext`S[
          3, 0] - ((15713 $CellContext`n^2) $CellContext`ww^4) $CellContext`S[
         3, 0] + (5283 $CellContext`ww^6) $CellContext`S[
          3, 0] + ($CellContext`n^6 (263 + 744 $CellContext`mu + 
            480 $CellContext`mu^2 + 
            2272 $CellContext`q^2) - ($CellContext`n^4 (6907 + 
            13080 $CellContext`mu + 5760 $CellContext`mu^2 + 
            35392 $CellContext`q^2)) $CellContext`ww^2 + ($CellContext`n^2 (
             15713 + 20208 $CellContext`mu + 3840 $CellContext`mu^2 + 
             40000 $CellContext`q^2)) $CellContext`ww^4 - (5283 + 
           4608 $CellContext`mu + 
           4096 $CellContext`q^2) $CellContext`ww^6) $CellContext`S[
          3, $CellContext`q] + (248 $CellContext`n^6) $CellContext`S[
          5, 0] - ((6248 $CellContext`n^4) $CellContext`ww^2) $CellContext`S[
         5, 0] + ((13360 $CellContext`n^2) $CellContext`ww^4) $CellContext`S[
          5, 0] - (4000 $CellContext`ww^6) $CellContext`S[5, 0] - (
         8 ((31 + 40 $CellContext`mu) $CellContext`n^6 - ((781 + 
            720 $CellContext`mu) $CellContext`n^4) $CellContext`ww^2 + ((
             10 (167 + 
              96 $CellContext`mu)) $CellContext`n^2) $CellContext`ww^4 - (
           4 (125 + 32 $CellContext`mu)) $CellContext`ww^6)) $CellContext`S[
         5, $CellContext`q] - (80 $CellContext`n^6) $CellContext`S[
         7, 0] + ((1920 $CellContext`n^4) $CellContext`ww^2) $CellContext`S[
          7, 0] - ((3840 $CellContext`n^2) $CellContext`ww^4) $CellContext`S[
         7, 0] + (1024 $CellContext`ww^6) $CellContext`S[7, 0] + (
          80 $CellContext`n^6) $CellContext`S[7, $CellContext`q] - ((
          1920 $CellContext`n^4) $CellContext`ww^2) $CellContext`S[
         7, $CellContext`q] + ((
           3840 $CellContext`n^2) $CellContext`ww^4) $CellContext`S[
          7, $CellContext`q] - (1024 $CellContext`ww^6) $CellContext`S[
         7, $CellContext`q]))}, -1, 9, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.873549581608747*^9, 3.8735495881362534`*^9}, {
  3.873549690655501*^9, 3.87354969214613*^9}, {3.873550040418923*^9, 
  3.87355004130511*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"d7627ea9-6274-4f24-8bd3-1cf68fccd960"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HCPas", "=", 
   RowBox[{
    RowBox[{"-", "I"}], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{"n", " ", "q"}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox["b", "2"]}]], "-", 
       FractionBox[
        RowBox[{"q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "2"]}], "+", 
           SuperscriptBox["ww", "4"]}], ")"}]}], 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{"n", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              SuperscriptBox["ww", "2"]}], ")"}], 
            RowBox[{"7", "/", "2"}]]}], ")"}], " ", 
         SuperscriptBox["b", "4"]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["n", "2"], " ", 
            SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
         RowBox[{"S", "[", 
          RowBox[{"1", ",", "q"}], "]"}]}], 
        RowBox[{"n", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], "4"], " ", 
         SuperscriptBox["b", "5"]}]], "+", 
       FractionBox[
        RowBox[{"n", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"17", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox["ww", "2"]}], "+", 
                SuperscriptBox["ww", "4"]}], ")"}], "2"], 
             RowBox[{"32", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"22", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"321", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["ww", "2"]}], "+", 
             RowBox[{"389", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["ww", "4"]}], "-", 
             RowBox[{"19", " ", 
              SuperscriptBox["ww", "6"]}]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "2"], "+", 
                SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "+", 
            SuperscriptBox["ww", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox["b", "6"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"40", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox["b", "7"]}]], 
        RowBox[{"n", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}], "+", 
               SuperscriptBox["ww", "4"]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", "q"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["n", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "2"], "+", 
                SuperscriptBox["ww", "2"]}], ")"}], 
              RowBox[{"9", "/", "2"}]]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], 
               RowBox[{"9", "/", "2"}]]}]], 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "14"}], " ", 
                SuperscriptBox["ww", "6"], " ", 
                RowBox[{"S", "[", 
                 RowBox[{"1", ",", "q"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"473", "+", 
                    RowBox[{"192", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"512", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"], " ", 
                SuperscriptBox["ww", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"169", "+", 
                    RowBox[{"288", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"272", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"72", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"36", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox["b", "8"]}]], 
        RowBox[{"n", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}], "+", 
               SuperscriptBox["ww", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                    SuperscriptBox["ww", "4"]}], ")"}], "2"], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["n", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"22", " ", 
                  SuperscriptBox["n", "6"]}], "-", 
                 RowBox[{"321", " ", 
                  SuperscriptBox["n", "4"], " ", 
                  SuperscriptBox["ww", "2"]}], "+", 
                 RowBox[{"389", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["ww", "4"]}], "-", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["ww", "6"]}]}], 
                RowBox[{"8", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], ")"}]}], 
            RowBox[{"16", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "2"], "+", 
                SuperscriptBox["ww", "2"]}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"3072", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox["ww", "2"]}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "q"}], "]"}], "2"]}], 
            RowBox[{
             SuperscriptBox["n", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "2"], "+", 
                SuperscriptBox["ww", "2"]}], ")"}], "5"]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"64", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "6"]}]], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "426"}], " ", 
                SuperscriptBox["ww", "8"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["n", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"16384", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["n", "4"], " ", 
                SuperscriptBox["ww", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1299"}], "+", 
                  RowBox[{"65536", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "6"], " ", 
                SuperscriptBox["ww", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3399"}], "+", 
                  RowBox[{"524288", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"6285", "+", 
                  RowBox[{"1605632", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"56", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox["b", "9"]}]], 
        RowBox[{"n", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "4"]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22", " ", 
                 SuperscriptBox["n", "6"]}], "-", 
                RowBox[{"321", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SuperscriptBox["ww", "2"]}], "+", 
                RowBox[{"389", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox["ww", "4"]}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["ww", "6"]}]}], ")"}], " ", 
              RowBox[{"S", "[", 
               RowBox[{"1", ",", "q"}], "]"}]}], 
             RowBox[{
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], 
               RowBox[{"13", "/", "2"}]]}]]}], "-", 
           FractionBox[
            RowBox[{"40", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                    SuperscriptBox["ww", "4"]}], ")"}], "2"], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["n", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"22", " ", 
                  SuperscriptBox["n", "6"]}], "-", 
                 RowBox[{"321", " ", 
                  SuperscriptBox["n", "4"], " ", 
                  SuperscriptBox["ww", "2"]}], "+", 
                 RowBox[{"389", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox["ww", "4"]}], "-", 
                 RowBox[{"19", " ", 
                  SuperscriptBox["ww", "6"]}]}], 
                RowBox[{"8", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", "q"}], "]"}]}], 
            RowBox[{
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["n", "2"], "+", 
                SuperscriptBox["ww", "2"]}], ")"}], 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "2"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}], "+", 
               SuperscriptBox["ww", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"20", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                   SuperscriptBox["ww", "4"]}], ")"}], " ", 
                 RowBox[{"S", "[", 
                  RowBox[{"1", ",", "q"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["n", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], 
                  RowBox[{"9", "/", "2"}]]}]], "-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], 
                   RowBox[{"9", "/", "2"}]]}]], 
                RowBox[{"20", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "14"}], " ", 
                    SuperscriptBox["ww", "6"], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"473", "+", 
                    RowBox[{"192", " ", "mu"}]}], ")"}], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                    RowBox[{"512", " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox["ww", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"169", "+", 
                    RowBox[{"288", " ", "mu"}]}], ")"}], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                    RowBox[{"272", " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"72", " ", "mu"}]}], ")"}], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}]}], ")"}]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], 
               RowBox[{"13", "/", "2"}]]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}], "+", 
               SuperscriptBox["ww", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "14"}], " ", 
                SuperscriptBox["ww", "6"], " ", 
                RowBox[{"S", "[", 
                 RowBox[{"1", ",", "q"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"473", "+", 
                    RowBox[{"192", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"512", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"], " ", 
                SuperscriptBox["ww", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"169", "+", 
                    RowBox[{"288", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"272", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"72", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"36", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], 
               RowBox[{"13", "/", "2"}]]}]], 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["ww", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"497", "+", 
                    RowBox[{"192", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"512", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["n", "4"], " ", 
                SuperscriptBox["ww", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1857", "+", 
                    RowBox[{"2972", " ", "mu"}], "+", 
                    RowBox[{"480", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"1024", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{"227", "+", 
                    RowBox[{"180", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}], "+", 
                  RowBox[{"2400", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1855", "+", 
                    RowBox[{"7216", " ", "mu"}], "+", 
                    RowBox[{"7680", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"3584", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"451", "+", 
                    RowBox[{"960", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}], "+", 
                  RowBox[{"2560", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"72157", "+", 
                    RowBox[{"60288", " ", "mu"}], "+", 
                    RowBox[{"10752", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"640", " ", 
                   RowBox[{"(", 
                    RowBox[{"179", "+", 
                    RowBox[{"48", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}], "+", 
                  RowBox[{"59392", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["n", "6"], " ", 
                SuperscriptBox["ww", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"77789", "+", 
                    RowBox[{"193440", " ", "mu"}], "+", 
                    RowBox[{"126720", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                    RowBox[{"89856", " ", 
                    SuperscriptBox["q", "2"]}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{"10229", "+", 
                    RowBox[{"15120", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}], "+", 
                  RowBox[{"119040", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"5", ",", "q"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", 
             SuperscriptBox["ww", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox["b", "10"]}]], 
        RowBox[{"n", " ", "q", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22", " ", 
                 SuperscriptBox["n", "6"]}], "-", 
                RowBox[{"321", " ", 
                 SuperscriptBox["n", "4"], " ", 
                 SuperscriptBox["ww", "2"]}], "+", 
                RowBox[{"389", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox["ww", "4"]}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["ww", "6"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                    SuperscriptBox["ww", "4"]}], ")"}], "2"], 
                  RowBox[{"32", " ", 
                   SuperscriptBox["n", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"22", " ", 
                   SuperscriptBox["n", "6"]}], "-", 
                  RowBox[{"321", " ", 
                   SuperscriptBox["n", "4"], " ", 
                   SuperscriptBox["ww", "2"]}], "+", 
                  RowBox[{"389", " ", 
                   SuperscriptBox["n", "2"], " ", 
                   SuperscriptBox["ww", "4"]}], "-", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["ww", "6"]}]}], 
                 RowBox[{"8", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], ")"}]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"512", " ", 
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "8"]}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}], "+", 
               SuperscriptBox["ww", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "426"}], " ", 
                SuperscriptBox["ww", "8"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["n", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "23"}], "+", 
                  RowBox[{"16384", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["n", "4"], " ", 
                SuperscriptBox["ww", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1299"}], "+", 
                  RowBox[{"65536", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "6"], " ", 
                SuperscriptBox["ww", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3399"}], "+", 
                  RowBox[{"524288", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"6285", "+", 
                  RowBox[{"1605632", " ", 
                   SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"24", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "2"]}]], 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"17", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}], "+", 
               SuperscriptBox["ww", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                   SuperscriptBox["ww", "4"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                    RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                    SuperscriptBox["ww", "4"]}], ")"}], "2"], 
                    RowBox[{"32", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], "+", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"22", " ", 
                    SuperscriptBox["n", "6"]}], "-", 
                    RowBox[{"321", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                    RowBox[{"389", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "4"]}], "-", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["ww", "6"]}]}], 
                    RowBox[{"8", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "4"]}]]}], ")"}]}], 
                RowBox[{"16", " ", 
                 SuperscriptBox["n", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "2"]}]], "-", 
               FractionBox[
                RowBox[{"3072", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}]}], ")"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"S", "[", 
                   RowBox[{"1", ",", "q"}], "]"}], "2"]}], 
                RowBox[{
                 SuperscriptBox["n", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "5"]}]], "+", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], "6"]}]], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "426"}], " ", 
                    SuperscriptBox["ww", "8"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["n", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"16384", " ", 
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"21", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox["ww", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1299"}], "+", 
                    RowBox[{"65536", " ", 
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "6"], " ", 
                    SuperscriptBox["ww", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3399"}], "+", 
                    RowBox[{"524288", " ", 
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6285", "+", 
                    RowBox[{"1605632", " ", 
                    SuperscriptBox[
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}]}], 
                  ")"}]}]}]}], ")"}]}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], 
               RowBox[{"5", "/", "2"}]]}]], 
            RowBox[{"224", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"20", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "4"]}], "-", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "2"]}], "+", 
                   SuperscriptBox["ww", "4"]}], ")"}], " ", 
                 RowBox[{"S", "[", 
                  RowBox[{"1", ",", "q"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["n", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], 
                  RowBox[{"9", "/", "2"}]]}]], "-", 
               RowBox[{
                FractionBox["1", 
                 RowBox[{
                  SuperscriptBox["n", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["n", "2"], "+", 
                    SuperscriptBox["ww", "2"]}], ")"}], 
                   RowBox[{"9", "/", "2"}]]}]], 
                RowBox[{"20", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "14"}], " ", 
                    SuperscriptBox["ww", "6"], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    SuperscriptBox["ww", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"473", "+", 
                    RowBox[{"192", " ", "mu"}]}], ")"}], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                    RowBox[{"512", " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["n", "4"], " ", 
                    SuperscriptBox["ww", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"169", "+", 
                    RowBox[{"288", " ", "mu"}]}], ")"}], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                    RowBox[{"272", " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["n", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"72", " ", "mu"}]}], ")"}], " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                    RowBox[{"36", " ", 
                    RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}]}], ")"}]}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "7"]}]], 
            RowBox[{"128", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
             RowBox[{"S", "[", 
              RowBox[{"1", ",", "q"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "14"}], " ", 
                SuperscriptBox["ww", "6"], " ", 
                RowBox[{"S", "[", 
                 RowBox[{"1", ",", "q"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["n", "2"], " ", 
                SuperscriptBox["ww", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"473", "+", 
                    RowBox[{"192", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"512", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"], " ", 
                SuperscriptBox["ww", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"169", "+", 
                    RowBox[{"288", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"272", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"72", " ", "mu"}]}], ")"}], " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}]}], "-", 
                  RowBox[{"36", " ", 
                   RowBox[{"S", "[", 
                    RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"64", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["n", "2"], "+", 
                 SuperscriptBox["ww", "2"]}], ")"}], "8"]}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", 
               SuperscriptBox["ww", "10"], " ", 
               RowBox[{"(", 
                RowBox[{"937", "+", 
                 RowBox[{"229376", " ", 
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["n", "6"], " ", 
               SuperscriptBox["ww", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2260203"}], "+", 
                 RowBox[{"65536", " ", 
                  RowBox[{"(", 
                   RowBox[{"2705", "+", 
                    RowBox[{"3696", " ", "mu"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}], "-", 
                 RowBox[{"301465600", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"1", ",", "q"}], "]"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["ww", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"2399187", "+", 
                 RowBox[{"65536", " ", 
                  RowBox[{"(", 
                   RowBox[{"1439", "+", 
                    RowBox[{"5088", " ", "mu"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}], "-", 
                 RowBox[{"206569472", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"1", ",", "q"}], "]"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"], " ", 
               SuperscriptBox["ww", "8"], " ", 
               RowBox[{"(", 
                RowBox[{"284535", "+", 
                 RowBox[{"229376", " ", 
                  RowBox[{"(", 
                   RowBox[{"347", "+", 
                    RowBox[{"192", " ", "mu"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}], "-", 
                 RowBox[{"117440512", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"1", ",", "q"}], "]"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["n", "10"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10573"}], "+", 
                 RowBox[{"786432", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"24", " ", "mu"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}], "-", 
                 RowBox[{"9437184", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"1", ",", "q"}], "]"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["n", "8"], " ", 
               SuperscriptBox["ww", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"470875", "-", 
                 RowBox[{"1572864", " ", 
                  RowBox[{"(", 
                   RowBox[{"47", "+", 
                    RowBox[{"102", " ", "mu"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"S", "[", 
                    RowBox[{"1", ",", "q"}], "]"}], "2"]}], "+", 
                 RowBox[{"130547712", " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"1", ",", "q"}], "]"}], " ", 
                  RowBox[{"S", "[", 
                   RowBox[{"3", ",", "q"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "b"], "]"}], "11"],
        SeriesData[$CellContext`b, 
         DirectedInfinity[1], {}, 2, 11, 1],
        Editable->False]}],
      SeriesData[$CellContext`b, 
       DirectedInfinity[
       1], {((Rational[
           1, 8] $CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-3, 2], 
        0, (((Rational[-1, 
             64]/$CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-7, 2]) (
         2 $CellContext`n^4 - (
          17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4), ((((
            4/$CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
          2 $CellContext`n^4 - (
           7 $CellContext`n^2) $CellContext`ww^2)) $CellContext`S[
         1, $CellContext`q], (((
           Rational[
            1, 32] $CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^
          Rational[-3, 2]) (((
            Rational[-1, 
              32] $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
            2 $CellContext`n^4 - (
             17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)^2 + \
((Rational[1, 
              8] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
           22 $CellContext`n^6 - (
            321 $CellContext`n^4) $CellContext`ww^2 + (
             389 $CellContext`n^2) $CellContext`ww^4 - 
           19 $CellContext`ww^6)), (((
           Rational[
            1, 40] $CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^
          Rational[-3, 
            2]) (((((
              20 $CellContext`n^(-4)) ($CellContext`n^2 + $CellContext`ww^2)^
              Rational[-9, 2]) (
             2 $CellContext`n^4 - (7 $CellContext`n^2) $CellContext`ww^2)) (
            2 $CellContext`n^4 - (
             17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) \
$CellContext`S[1, $CellContext`q] - ((
           20 $CellContext`n^(-2)) ($CellContext`n^2 + $CellContext`ww^2)^
           Rational[-9, 2]) (((-14) $CellContext`ww^6) $CellContext`S[
            1, $CellContext`q] + ($CellContext`n^2 $CellContext`ww^4) ((473 + 
              192 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
            512 $CellContext`S[3, $CellContext`q]) - ((
            3 $CellContext`n^4) $CellContext`ww^2) ((169 + 
             288 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
           272 $CellContext`S[3, $CellContext`q]) + (
            2 $CellContext`n^6) ((23 + 72 $CellContext`mu) $CellContext`S[
              1, $CellContext`q] - 
            36 $CellContext`S[3, $CellContext`q]))), (((
           Rational[
            1, 48] $CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^
          Rational[-3, 
            2]) ((((Rational[
              3, 16] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-2)) (
            2 $CellContext`n^4 - (
             17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) (((
              Rational[-1, 
                32] $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
              2 $CellContext`n^4 - (
               17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)^2 + \
((Rational[1, 
                8] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
             22 $CellContext`n^6 - (
              321 $CellContext`n^4) $CellContext`ww^2 + (
               389 $CellContext`n^2) $CellContext`ww^4 - 
             19 $CellContext`ww^6)) - (((
            3072 $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-5)) (
            2 $CellContext`n^4 - (
             7 $CellContext`n^2) $CellContext`ww^2)^2) $CellContext`S[
           1, $CellContext`q]^2 + ((
            Rational[
             3, 64] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-6)) ((-426) $CellContext`ww^8 + (
             16 $CellContext`n^8) (-23 + 
             16384 $CellContext`S[1, $CellContext`q]^2) + ((
              21 $CellContext`n^4) $CellContext`ww^4) (-1299 + 
             65536 $CellContext`S[1, $CellContext`q]^2) - ((
             3 $CellContext`n^6) $CellContext`ww^2) (-3399 + 
            524288 $CellContext`S[1, $CellContext`q]^2) + ((
              2 $CellContext`n^2) $CellContext`ww^6) (6285 + 
             1605632 $CellContext`S[1, $CellContext`q]^2))), (((
           Rational[
            1, 56] $CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^
          Rational[-3, 
            2]) ((((((-2) $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-13, 2]) (
             2 $CellContext`n^4 - (7 $CellContext`n^2) $CellContext`ww^2)) (
            22 $CellContext`n^6 - (
             321 $CellContext`n^4) $CellContext`ww^2 + (
              389 $CellContext`n^2) $CellContext`ww^4 - 
            19 $CellContext`ww^6)) $CellContext`S[
           1, $CellContext`q] - ((((
             40 $CellContext`n^(-2)) ($CellContext`n^2 + $CellContext`ww^2)^
             Rational[-5, 2]) (
            2 $CellContext`n^4 - (
             7 $CellContext`n^2) $CellContext`ww^2)) (((
              Rational[-1, 
                32] $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
              2 $CellContext`n^4 - (
               17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)^2 + \
((Rational[1, 
                8] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
             22 $CellContext`n^6 - (
              321 $CellContext`n^4) $CellContext`ww^2 + (
               389 $CellContext`n^2) $CellContext`ww^4 - 
             19 $CellContext`ww^6))) $CellContext`S[
          1, $CellContext`q] + (((
             Rational[
              1, 5] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-2)) (
            2 $CellContext`n^4 - (
             17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) \
(((((20 $CellContext`n^(-4)) ($CellContext`n^2 + $CellContext`ww^2)^
                Rational[-9, 2]) (
               2 $CellContext`n^4 - (7 $CellContext`n^2) $CellContext`ww^2)) (
              2 $CellContext`n^4 - (
               17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) \
$CellContext`S[1, $CellContext`q] - ((
             20 $CellContext`n^(-2)) ($CellContext`n^2 + $CellContext`ww^2)^
             Rational[-9, 2]) (((-14) $CellContext`ww^6) $CellContext`S[
              1, $CellContext`q] + ($CellContext`n^2 $CellContext`ww^4) ((473 + 
                192 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
              512 $CellContext`S[3, $CellContext`q]) - ((
              3 $CellContext`n^4) $CellContext`ww^2) ((169 + 
               288 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
             272 $CellContext`S[3, $CellContext`q]) + (
              2 $CellContext`n^6) ((23 + 72 $CellContext`mu) $CellContext`S[
                1, $CellContext`q] - 
              36 $CellContext`S[3, $CellContext`q]))) + (((
             Rational[
              1, 2] $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-13, 2]) (
            2 $CellContext`n^4 - (
             17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) \
(((-14) $CellContext`ww^6) $CellContext`S[
             1, $CellContext`q] + ($CellContext`n^2 $CellContext`ww^4) ((473 + 
               192 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
             512 $CellContext`S[3, $CellContext`q]) - ((
             3 $CellContext`n^4) $CellContext`ww^2) ((169 + 
              288 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
            272 $CellContext`S[3, $CellContext`q]) + (
             2 $CellContext`n^6) ((23 + 72 $CellContext`mu) $CellContext`S[
               1, $CellContext`q] - 
             36 $CellContext`S[3, $CellContext`q])) + ((
            Rational[
             7, 4] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^
            Rational[-13, 2]) ((
             4 $CellContext`ww^8) ((497 + 192 $CellContext`mu) $CellContext`S[
               1, $CellContext`q] - 
             512 $CellContext`S[3, $CellContext`q]) + ((
              96 $CellContext`n^4) $CellContext`ww^4) ((1857 + 
               2972 $CellContext`mu + 480 $CellContext`mu^2 + 
               1024 $CellContext`q^2) $CellContext`S[1, $CellContext`q] - (
              16 (227 + 180 $CellContext`mu)) $CellContext`S[
              3, $CellContext`q] + 2400 $CellContext`S[5, $CellContext`q]) + (
             2 $CellContext`n^8) ((1855 + 7216 $CellContext`mu + 
               7680 $CellContext`mu^2 + 3584 $CellContext`q^2) $CellContext`S[
               1, $CellContext`q] - (
              8 (451 + 960 $CellContext`mu)) $CellContext`S[
              3, $CellContext`q] + 
             2560 $CellContext`S[
               5, $CellContext`q]) - ($CellContext`n^2 $CellContext`ww^6) ((
              72157 + 60288 $CellContext`mu + 
              10752 $CellContext`q^2) $CellContext`S[1, $CellContext`q] - (
             640 (179 + 48 $CellContext`mu)) $CellContext`S[
             3, $CellContext`q] + 
            59392 $CellContext`S[
              5, $CellContext`q]) - ($CellContext`n^6 $CellContext`ww^2) ((
              77789 + 193440 $CellContext`mu + 126720 $CellContext`mu^2 + 
              89856 $CellContext`q^2) $CellContext`S[1, $CellContext`q] - (
             16 (10229 + 15120 $CellContext`mu)) $CellContext`S[
             3, $CellContext`q] + 
            119040 $CellContext`S[5, $CellContext`q]))), (((
           Rational[
            1, 64] $CellContext`n) $CellContext`q) ($CellContext`n^2 + \
$CellContext`ww^2)^
          Rational[-3, 
            2]) ((((Rational[-1, 
               32] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
            22 $CellContext`n^6 - (
             321 $CellContext`n^4) $CellContext`ww^2 + (
              389 $CellContext`n^2) $CellContext`ww^4 - 
            19 $CellContext`ww^6)) (((
              Rational[-1, 
                32] $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
              2 $CellContext`n^4 - (
               17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)^2 + \
((Rational[1, 
                8] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
             22 $CellContext`n^6 - (
              321 $CellContext`n^4) $CellContext`ww^2 + (
               389 $CellContext`n^2) $CellContext`ww^4 - 
             19 $CellContext`ww^6)) + (((
             Rational[-1, 
               512] $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-8)) (
            2 $CellContext`n^4 - (
             17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) \
((-426) $CellContext`ww^8 + (16 $CellContext`n^8) (-23 + 
             16384 $CellContext`S[1, $CellContext`q]^2) + ((
              21 $CellContext`n^4) $CellContext`ww^4) (-1299 + 
             65536 $CellContext`S[1, $CellContext`q]^2) - ((
             3 $CellContext`n^6) $CellContext`ww^2) (-3399 + 
            524288 $CellContext`S[1, $CellContext`q]^2) + ((
              2 $CellContext`n^2) $CellContext`ww^6) (6285 + 
             1605632 $CellContext`S[1, $CellContext`q]^2)) + (((
             Rational[
              5, 24] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-2)) (
            2 $CellContext`n^4 - (
             17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) ((((
               Rational[
                3, 16] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-2)) (
              2 $CellContext`n^4 - (
               17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) \
(((Rational[-1, 
                  32] $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
                2 $CellContext`n^4 - (
                 17 $CellContext`n^2) $CellContext`ww^2 + \
$CellContext`ww^4)^2 + ((
                Rational[
                 1, 8] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-4)) (
               22 $CellContext`n^6 - (
                321 $CellContext`n^4) $CellContext`ww^2 + (
                 389 $CellContext`n^2) $CellContext`ww^4 - 
               19 $CellContext`ww^6)) - (((
              3072 $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-5)) (
              2 $CellContext`n^4 - (
               7 $CellContext`n^2) $CellContext`ww^2)^2) $CellContext`S[
             1, $CellContext`q]^2 + ((
              Rational[
               3, 64] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-6)) ((-426) $CellContext`ww^8 + (
               16 $CellContext`n^8) (-23 + 
               16384 $CellContext`S[1, $CellContext`q]^2) + ((
                21 $CellContext`n^4) $CellContext`ww^4) (-1299 + 
               65536 $CellContext`S[1, $CellContext`q]^2) - ((
               3 $CellContext`n^6) $CellContext`ww^2) (-3399 + 
              524288 $CellContext`S[1, $CellContext`q]^2) + ((
                2 $CellContext`n^2) $CellContext`ww^6) (6285 + 
               1605632 $CellContext`S[1, $CellContext`q]^2))) + ((((
              Rational[-224, 
                5] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-5, 2]) (
             2 $CellContext`n^4 - (
              7 $CellContext`n^2) $CellContext`ww^2)) $CellContext`S[
            1, $CellContext`q]) (((((
                20 $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-9, 2]) (
               2 $CellContext`n^4 - (7 $CellContext`n^2) $CellContext`ww^2)) (
              2 $CellContext`n^4 - (
               17 $CellContext`n^2) $CellContext`ww^2 + $CellContext`ww^4)) \
$CellContext`S[1, $CellContext`q] - ((
             20 $CellContext`n^(-2)) ($CellContext`n^2 + $CellContext`ww^2)^
             Rational[-9, 2]) (((-14) $CellContext`ww^6) $CellContext`S[
              1, $CellContext`q] + ($CellContext`n^2 $CellContext`ww^4) ((473 + 
                192 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
              512 $CellContext`S[3, $CellContext`q]) - ((
              3 $CellContext`n^4) $CellContext`ww^2) ((169 + 
               288 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
             272 $CellContext`S[3, $CellContext`q]) + (
              2 $CellContext`n^6) ((23 + 72 $CellContext`mu) $CellContext`S[
                1, $CellContext`q] - 
              36 $CellContext`S[3, $CellContext`q]))) + ((((
              128 $CellContext`n^(-4)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-7)) (
             2 $CellContext`n^4 - (
              7 $CellContext`n^2) $CellContext`ww^2)) $CellContext`S[
            1, $CellContext`q]) (((-14) $CellContext`ww^6) $CellContext`S[
             1, $CellContext`q] + ($CellContext`n^2 $CellContext`ww^4) ((473 + 
               192 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
             512 $CellContext`S[3, $CellContext`q]) - ((
             3 $CellContext`n^4) $CellContext`ww^2) ((169 + 
              288 $CellContext`mu) $CellContext`S[1, $CellContext`q] - 
            272 $CellContext`S[3, $CellContext`q]) + (
             2 $CellContext`n^6) ((23 + 72 $CellContext`mu) $CellContext`S[
               1, $CellContext`q] - 
             36 $CellContext`S[3, $CellContext`q])) + ((
            Rational[-1, 
              64] $CellContext`n^(-2)) ($CellContext`n^2 + \
$CellContext`ww^2)^(-8)) ((14 $CellContext`ww^10) (937 + 
             229376 $CellContext`S[
                1, $CellContext`q]^2) + ($CellContext`n^6 $CellContext`ww^4) \
(-2260203 + (65536 (2705 + 3696 $CellContext`mu)) $CellContext`S[
                1, $CellContext`q]^2 - (
              301465600 $CellContext`S[1, $CellContext`q]) $CellContext`S[
              3, $CellContext`q]) + ($CellContext`n^4 $CellContext`ww^6) (
             2399187 + (
               65536 (1439 + 5088 $CellContext`mu)) $CellContext`S[
                1, $CellContext`q]^2 - (
              206569472 $CellContext`S[1, $CellContext`q]) $CellContext`S[
              3, $CellContext`q]) - ((2 $CellContext`n^2) $CellContext`ww^8) (
            284535 + (
              229376 (347 + 192 $CellContext`mu)) $CellContext`S[
               1, $CellContext`q]^2 - (
             117440512 $CellContext`S[1, $CellContext`q]) $CellContext`S[
             3, $CellContext`q]) + $CellContext`n^10 (-10573 + (
               786432 (7 + 24 $CellContext`mu)) $CellContext`S[
                1, $CellContext`q]^2 - (
              9437184 $CellContext`S[1, $CellContext`q]) $CellContext`S[
              3, $CellContext`q]) + ($CellContext`n^8 $CellContext`ww^2) (
             470875 - (
              1572864 (47 + 102 $CellContext`mu)) $CellContext`S[
               1, $CellContext`q]^2 + (
               130547712 $CellContext`S[1, $CellContext`q]) $CellContext`S[
               3, $CellContext`q])))}, 2, 11, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8735497007947607`*^9, 3.873549716704337*^9}, 
   3.873550055061664*^9, {3.873551327018587*^9, 3.8735513383000927`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"03a3147a-e470-4c47-8353-45f31e7105b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D0large", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}]], " ", "b"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["n", "2"]}], "+", 
       SuperscriptBox["ww", "2"]}], 
      RowBox[{"64", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["b", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["ww", "4"]}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["b", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "ww"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"173", " ", 
          SuperscriptBox["n", "4"]}], "-", 
         RowBox[{"2338", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["ww", "2"]}], "+", 
         RowBox[{"173", " ", 
          SuperscriptBox["ww", "4"]}]}], ")"}]}], 
      RowBox[{"8192", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["b", "7"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"22931", " ", 
        SuperscriptBox["n", "8"]}], "-", 
       RowBox[{"632252", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"1574802", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"632252", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "6"]}], "+", 
       RowBox[{"22931", " ", 
        SuperscriptBox["ww", "8"]}]}], 
      RowBox[{"262144", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox["b", "9"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1319183", " ", 
           SuperscriptBox["n", "8"]}], "-", 
          RowBox[{"57598860", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "2"]}], "+", 
          RowBox[{"216538682", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "4"]}], "-", 
          RowBox[{"57598860", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "6"]}], "+", 
          RowBox[{"1319183", " ", 
           SuperscriptBox["ww", "8"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2097152", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"21", "/", "2"}]], " ", 
        SuperscriptBox["b", "11"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"233526463", " ", 
         SuperscriptBox["n", "12"]}], "-", 
        RowBox[{"15350900850", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"114894550737", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"214329257020", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"114894550737", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"15350900850", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"233526463", " ", 
         SuperscriptBox["ww", "12"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"33554432", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"25", "/", "2"}]], " ", 
        SuperscriptBox["b", "13"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"29412432709", " ", 
           SuperscriptBox["n", "12"]}], "-", 
          RowBox[{"2640819093078", " ", 
           SuperscriptBox["n", "10"], " ", 
           SuperscriptBox["ww", "2"]}], "+", 
          RowBox[{"26689906525227", " ", 
           SuperscriptBox["n", "8"], " ", 
           SuperscriptBox["ww", "4"]}], "-", 
          RowBox[{"61241929789492", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "6"]}], "+", 
          RowBox[{"26689906525227", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "8"]}], "-", 
          RowBox[{"2640819093078", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "10"]}], "+", 
          RowBox[{"29412432709", " ", 
           SuperscriptBox["ww", "12"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"268435456", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"29", "/", "2"}]], " ", 
        SuperscriptBox["b", "15"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"39959591850371", " ", 
         SuperscriptBox["n", "16"]}], "-", 
        RowBox[{"4787985040361336", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"72544772740207124", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"319009802461275464", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"512595336018969170", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"319009802461275464", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"72544772740207124", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "12"]}], "-", 
        RowBox[{"4787985040361336", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "14"]}], "+", 
        RowBox[{"39959591850371", " ", 
         SuperscriptBox["ww", "16"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"17179869184", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"33", "/", "2"}]], " ", 
        SuperscriptBox["b", "17"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8797116290975003", " ", 
           SuperscriptBox["n", "16"]}], "-", 
          RowBox[{"1335802103154397816", " ", 
           SuperscriptBox["n", "14"], " ", 
           SuperscriptBox["ww", "2"]}], "+", 
          RowBox[{"25536564628037197364", " ", 
           SuperscriptBox["n", "12"], " ", 
           SuperscriptBox["ww", "4"]}], "-", 
          RowBox[{"137411465847994793032", " ", 
           SuperscriptBox["n", "10"], " ", 
           SuperscriptBox["ww", "6"]}], "+", 
          RowBox[{"246589854039235823330", " ", 
           SuperscriptBox["n", "8"], " ", 
           SuperscriptBox["ww", "8"]}], "-", 
          RowBox[{"137411465847994793032", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "10"]}], "+", 
          RowBox[{"25536564628037197364", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "12"]}], "-", 
          RowBox[{"1335802103154397816", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "14"]}], "+", 
          RowBox[{"8797116290975003", " ", 
           SuperscriptBox["ww", "16"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"137438953472", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"37", "/", "2"}]], " ", 
        SuperscriptBox["b", "19"]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "21"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, 4, 84, 4],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 8] ($CellContext`n^2 + $CellContext`ww^2)^Rational[-1, 2], 0,
       0, 0, 0, 0, 0, 
      0, (Rational[
        1, 64] (-$CellContext`n^2 + $CellContext`ww^2)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-5, 2], 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 1024] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-9, 2]) (
       11 $CellContext`n^4 - (62 $CellContext`n^2) $CellContext`ww^2 + 
       11 $CellContext`ww^4), 0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 8192] (-$CellContext`n + $CellContext`ww)) ($CellContext`n + \
$CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^Rational[-13, 2]) (
       173 $CellContext`n^4 - (2338 $CellContext`n^2) $CellContext`ww^2 + 
       173 $CellContext`ww^4), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 262144] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-17, 2]) (
       22931 $CellContext`n^8 - (
        632252 $CellContext`n^6) $CellContext`ww^2 + (
         1574802 $CellContext`n^4) $CellContext`ww^4 - (
        632252 $CellContext`n^2) $CellContext`ww^6 + 22931 $CellContext`ww^8),
       0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 2097152] (-$CellContext`n + $CellContext`ww)) ($CellContext`n + \
$CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^Rational[-21, 2]) (
       1319183 $CellContext`n^8 - (
        57598860 $CellContext`n^6) $CellContext`ww^2 + (
         216538682 $CellContext`n^4) $CellContext`ww^4 - (
        57598860 $CellContext`n^2) $CellContext`ww^6 + 
       1319183 $CellContext`ww^8), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 33554432] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-25, 2]) (
       233526463 $CellContext`n^12 - (
        15350900850 $CellContext`n^10) $CellContext`ww^2 + (
         114894550737 $CellContext`n^8) $CellContext`ww^4 - (
        214329257020 $CellContext`n^6) $CellContext`ww^6 + (
         114894550737 $CellContext`n^4) $CellContext`ww^8 - (
        15350900850 $CellContext`n^2) $CellContext`ww^10 + 
       233526463 $CellContext`ww^12), 0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 268435456] (-$CellContext`n + $CellContext`ww)) ($CellContext`n + \
$CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^Rational[-29, 2]) (
       29412432709 $CellContext`n^12 - (
        2640819093078 $CellContext`n^10) $CellContext`ww^2 + (
         26689906525227 $CellContext`n^8) $CellContext`ww^4 - (
        61241929789492 $CellContext`n^6) $CellContext`ww^6 + (
         26689906525227 $CellContext`n^4) $CellContext`ww^8 - (
        2640819093078 $CellContext`n^2) $CellContext`ww^10 + 
       29412432709 $CellContext`ww^12), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 17179869184] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-33, 2]) (
       39959591850371 $CellContext`n^16 - (
        4787985040361336 $CellContext`n^14) $CellContext`ww^2 + (
         72544772740207124 $CellContext`n^12) $CellContext`ww^4 - (
        319009802461275464 $CellContext`n^10) $CellContext`ww^6 + (
         512595336018969170 $CellContext`n^8) $CellContext`ww^8 - (
        319009802461275464 $CellContext`n^6) $CellContext`ww^10 + (
         72544772740207124 $CellContext`n^4) $CellContext`ww^12 - (
        4787985040361336 $CellContext`n^2) $CellContext`ww^14 + 
       39959591850371 $CellContext`ww^16), 0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 137438953472] (-$CellContext`n + $CellContext`ww)) \
($CellContext`n + $CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-37, 2]) (
       8797116290975003 $CellContext`n^16 - (
        1335802103154397816 $CellContext`n^14) $CellContext`ww^2 + (
         25536564628037197364 $CellContext`n^12) $CellContext`ww^4 - (
        137411465847994793032 $CellContext`n^10) $CellContext`ww^6 + (
         246589854039235823330 $CellContext`n^8) $CellContext`ww^8 - (
        137411465847994793032 $CellContext`n^6) $CellContext`ww^10 + (
         25536564628037197364 $CellContext`n^4) $CellContext`ww^12 - (
        1335802103154397816 $CellContext`n^2) $CellContext`ww^14 + 
       8797116290975003 $CellContext`ww^16)}, 4, 84, 4],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.87354961218053*^9, 3.873549619129045*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"23fffbca-c8cc-4c10-9d28-e1163fa1619e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ktt0large", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["n", "2"], " ", "b"}], 
      RowBox[{"16", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["ww", "4"]}]}], 
      RowBox[{"128", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", "b"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["n", "6"]}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["ww", "6"]}]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["b", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "195"}], " ", 
        SuperscriptBox["n", "8"]}], "+", 
       RowBox[{"2591", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"2307", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "4"]}], "+", 
       RowBox[{"253", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "6"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["ww", "8"]}]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["b", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"24315", " ", 
        SuperscriptBox["n", "10"]}], "-", 
       RowBox[{"649572", " ", 
        SuperscriptBox["n", "8"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"1556098", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"613548", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "6"]}], "+", 
       RowBox[{"40251", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "8"]}], "-", 
       RowBox[{"1384", " ", 
        SuperscriptBox["ww", "10"]}]}], 
      RowBox[{"524288", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox["b", "7"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1365045"}], " ", 
         SuperscriptBox["n", "12"]}], "+", 
        RowBox[{"60090823", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"274804000", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"270367342", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"59584501", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"2491963", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"45862", " ", 
         SuperscriptBox["ww", "12"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4194304", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"21", "/", "2"}]], " ", 
        SuperscriptBox["b", "9"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"238803195", " ", 
         SuperscriptBox["n", "14"]}], "-", 
        RowBox[{"15576019558", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"115525033293", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"213468379024", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"114033672741", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"15981383406", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"458645171", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "12"]}], "-", 
        RowBox[{"5276732", " ", 
         SuperscriptBox["ww", "14"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"67108864", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"25", "/", "2"}]], " ", 
        SuperscriptBox["b", "11"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "29879485635"}], " ", 
         SuperscriptBox["n", "16"]}], "+", 
        RowBox[{"2699999221635", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"29499578169305", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"87931618427511", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"87534097489587", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"29330507731097", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"2839084076787", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "12"]}], "+", 
        RowBox[{"59180128557", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "14"]}], "-", 
        RowBox[{"467052926", " ", 
         SuperscriptBox["ww", "16"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"536870912", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"29", "/", "2"}]], " ", 
        SuperscriptBox["b", "13"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40430190773715", " ", 
         SuperscriptBox["n", "18"]}], "-", 
        RowBox[{"4829767546927240", " ", 
         SuperscriptBox["n", "16"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"72929087540198164", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"319520852326937800", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"511657718247826546", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"318072184690132840", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"73055822605869460", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "12"]}], "-", 
        RowBox[{"5172299840352376", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "14"]}], "+", 
        RowBox[{"81742098416275", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "16"]}], "-", 
        RowBox[{"470598923344", " ", 
         SuperscriptBox["ww", "18"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"34359738368", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"33", "/", "2"}]], " ", 
        SuperscriptBox["b", "15"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8877035474675745"}], " ", 
         SuperscriptBox["n", "20"]}], "+", 
        RowBox[{"1354015351158694007", " ", 
         SuperscriptBox["n", "18"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"26998384255694264826", " ", 
         SuperscriptBox["n", "16"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"163305446960074435500", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"383895560894903867094", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"383226977752999841538", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"162842271483705241128", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "12"]}], "+", 
        RowBox[{"27229783215234040284", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "14"]}], "-", 
        RowBox[{"1470616743948042465", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "16"]}], "+", 
        RowBox[{"18213248004296191", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "18"]}], "-", 
        RowBox[{"79919183700742", " ", 
         SuperscriptBox["ww", "20"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"274877906944", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"37", "/", "2"}]], " ", 
        SuperscriptBox["b", "17"]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "19"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -4, 76, 4],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[
     1], {(Rational[
        1, 16] $CellContext`n^2) ($CellContext`n^2 + $CellContext`ww^2)^
       Rational[-1, 2], 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 128] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-5, 2]) ((-3) $CellContext`n^4 - (
        3 $CellContext`n^2) $CellContext`ww^2 - 2 $CellContext`ww^4), 0, 0, 0,
       0, 0, 0, 
      0, (Rational[1, 2048] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-9, 2]) (
       15 $CellContext`n^6 - (
        58 $CellContext`n^4) $CellContext`ww^2 + (
         7 $CellContext`n^2) $CellContext`ww^4 - 4 $CellContext`ww^6), 0, 0, 
      0, 0, 0, 0, 
      0, (Rational[1, 16384] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-13, 2]) ((-195) $CellContext`n^8 + (
         2591 $CellContext`n^6) $CellContext`ww^2 - (
        2307 $CellContext`n^4) $CellContext`ww^4 + (
         253 $CellContext`n^2) $CellContext`ww^6 - 22 $CellContext`ww^8), 0, 
      0, 0, 0, 0, 0, 
      0, (Rational[1, 524288] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-17, 2]) (
       24315 $CellContext`n^10 - (
        649572 $CellContext`n^8) $CellContext`ww^2 + (
         1556098 $CellContext`n^6) $CellContext`ww^4 - (
        613548 $CellContext`n^4) $CellContext`ww^6 + (
         40251 $CellContext`n^2) $CellContext`ww^8 - 1384 $CellContext`ww^10),
       0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 4194304] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-21, 2]) ((-1365045) $CellContext`n^12 + (
         60090823 $CellContext`n^10) $CellContext`ww^2 - (
        274804000 $CellContext`n^8) $CellContext`ww^4 + (
         270367342 $CellContext`n^6) $CellContext`ww^6 - (
        59584501 $CellContext`n^4) $CellContext`ww^8 + (
         2491963 $CellContext`n^2) $CellContext`ww^10 - 
       45862 $CellContext`ww^12), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 67108864] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-25, 2]) (
       238803195 $CellContext`n^14 - (
        15576019558 $CellContext`n^12) $CellContext`ww^2 + (
         115525033293 $CellContext`n^10) $CellContext`ww^4 - (
        213468379024 $CellContext`n^8) $CellContext`ww^6 + (
         114033672741 $CellContext`n^6) $CellContext`ww^8 - (
        15981383406 $CellContext`n^4) $CellContext`ww^10 + (
         458645171 $CellContext`n^2) $CellContext`ww^12 - 
       5276732 $CellContext`ww^14), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 536870912] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-29, 2]) ((-29879485635) $CellContext`n^16 + (
         2699999221635 $CellContext`n^14) $CellContext`ww^2 - (
        29499578169305 $CellContext`n^12) $CellContext`ww^4 + (
         87931618427511 $CellContext`n^10) $CellContext`ww^6 - (
        87534097489587 $CellContext`n^8) $CellContext`ww^8 + (
         29330507731097 $CellContext`n^6) $CellContext`ww^10 - (
        2839084076787 $CellContext`n^4) $CellContext`ww^12 + (
         59180128557 $CellContext`n^2) $CellContext`ww^14 - 
       467052926 $CellContext`ww^16), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 34359738368] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-33, 2]) (
       40430190773715 $CellContext`n^18 - (
        4829767546927240 $CellContext`n^16) $CellContext`ww^2 + (
         72929087540198164 $CellContext`n^14) $CellContext`ww^4 - (
        319520852326937800 $CellContext`n^12) $CellContext`ww^6 + (
         511657718247826546 $CellContext`n^10) $CellContext`ww^8 - (
        318072184690132840 $CellContext`n^8) $CellContext`ww^10 + (
         73055822605869460 $CellContext`n^6) $CellContext`ww^12 - (
        5172299840352376 $CellContext`n^4) $CellContext`ww^14 + (
         81742098416275 $CellContext`n^2) $CellContext`ww^16 - 
       470598923344 $CellContext`ww^18), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 274877906944] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-37, 2]) ((-8877035474675745) $CellContext`n^20 + (
         1354015351158694007 $CellContext`n^18) $CellContext`ww^2 - (
        26998384255694264826 $CellContext`n^16) $CellContext`ww^4 + (
         163305446960074435500 $CellContext`n^14) $CellContext`ww^6 - (
        383895560894903867094 $CellContext`n^12) $CellContext`ww^8 + (
         383226977752999841538 $CellContext`n^10) $CellContext`ww^10 - (
        162842271483705241128 $CellContext`n^8) $CellContext`ww^12 + (
         27229783215234040284 $CellContext`n^6) $CellContext`ww^14 - (
        1470616743948042465 $CellContext`n^4) $CellContext`ww^16 + (
         18213248004296191 $CellContext`n^2) $CellContext`ww^18 - 
       79919183700742 $CellContext`ww^20)}, -4, 76, 4],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.873549628722479*^9, 3.8735496387338057`*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"1c26a787-68cd-4c3b-9780-be6a263e5fb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBB0large", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "16"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}]], " ", "b"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["n", "2"], "-", 
       SuperscriptBox["ww", "2"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", "b"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", 
        SuperscriptBox["n", "4"]}], "+", 
       RowBox[{"58", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["ww", "4"]}]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["b", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"153", " ", 
        SuperscriptBox["n", "6"]}], "-", 
       RowBox[{"2371", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"2371", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"153", " ", 
        SuperscriptBox["ww", "6"]}]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["b", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "21429"}], " ", 
        SuperscriptBox["n", "8"]}], "+", 
       RowBox[{"609028", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"1528158", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "4"]}], "+", 
       RowBox[{"609028", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "6"]}], "-", 
       RowBox[{"21429", " ", 
        SuperscriptBox["ww", "8"]}]}], 
      RowBox[{"524288", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"15", "/", "2"}]], " ", 
       SuperscriptBox["b", "7"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1268343", " ", 
         SuperscriptBox["n", "10"]}], "-", 
        RowBox[{"57496003", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"269104182", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"269104182", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"57496003", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"1268343", " ", 
         SuperscriptBox["ww", "10"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4194304", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"19", "/", "2"}]], " ", 
        SuperscriptBox["b", "9"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "227803437"}], " ", 
         SuperscriptBox["n", "12"]}], "+", 
        RowBox[{"15094672070", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"113442392003", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"211897586260", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"113442392003", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"15094672070", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"227803437", " ", 
         SuperscriptBox["ww", "12"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"67108864", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"23", "/", "2"}]], " ", 
        SuperscriptBox["b", "11"]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "13"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -1, 13, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 16] ($CellContext`n^2 + $CellContext`ww^2)^Rational[1, 2], 
      0, (Rational[
        1, 128] ($CellContext`n^2 - $CellContext`ww^2)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-3, 2], 
      0, (Rational[1, 2048] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-7, 2]) ((-9) $CellContext`n^4 + (
         58 $CellContext`n^2) $CellContext`ww^2 - 9 $CellContext`ww^4), 
      0, (Rational[1, 16384] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-11, 2]) (
       153 $CellContext`n^6 - (
        2371 $CellContext`n^4) $CellContext`ww^2 + (
         2371 $CellContext`n^2) $CellContext`ww^4 - 153 $CellContext`ww^6), 
      0, (
       Rational[1, 524288] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-15, 2]) ((-21429) $CellContext`n^8 + (
         609028 $CellContext`n^6) $CellContext`ww^2 - (
        1528158 $CellContext`n^4) $CellContext`ww^4 + (
         609028 $CellContext`n^2) $CellContext`ww^6 - 
       21429 $CellContext`ww^8), 
      0, (Rational[1, 4194304] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-19, 2]) (
       1268343 $CellContext`n^10 - (
        57496003 $CellContext`n^8) $CellContext`ww^2 + (
         269104182 $CellContext`n^6) $CellContext`ww^4 - (
        269104182 $CellContext`n^4) $CellContext`ww^6 + (
         57496003 $CellContext`n^2) $CellContext`ww^8 - 
       1268343 $CellContext`ww^10), 
      0, (Rational[1, 67108864] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-23, 2]) ((-227803437) $CellContext`n^12 + (
         15094672070 $CellContext`n^10) $CellContext`ww^2 - (
        113442392003 $CellContext`n^8) $CellContext`ww^4 + (
         211897586260 $CellContext`n^6) $CellContext`ww^6 - (
        113442392003 $CellContext`n^4) $CellContext`ww^8 + (
         15094672070 $CellContext`n^2) $CellContext`ww^10 - 
       227803437 $CellContext`ww^12)}, -1, 13, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.8735496505033607`*^9, 3.8735496512543707`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"bf407597-e584-42f9-8824-30c7d87d2cf0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.87354964887256*^9, 3.873549648873466*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"0daeb0f1-1eef-4dfe-a285-f16efb27d181"]
}, Closed]],

Cell[CellGroupData[{

Cell["NCP asymp", "Subsection",
 CellChangeTimes->{{3.873552002055423*^9, 
  3.87355200467035*^9}},ExpressionUUID->"e47c5b62-00b7-412e-aaa2-\
825ed4356647"],

Cell["\<\
here i am replacing Max[jj-q,q] by jj-q, bc for the asymptotic we will always \
assume jj is larger than q. i also removed all sign\[Kappa] terms, since \
ultimately they all cancel anyway\
\>", "Text",
 CellChangeTimes->{{3.873560608081818*^9, 
  3.873560669981229*^9}},ExpressionUUID->"9ede42da-ba0c-4e67-a1ea-\
5240b8b3ddff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lam", "[", "j_", "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"j", "+", 
       RowBox[{"1", "/", "2"}]}], ")"}], "2"], "-", 
    SuperscriptBox["q", "2"], "+", "mu"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873552627811535*^9, 3.8735526290140553`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"c9aab0aa-262c-4e10-820b-fb3acbea66d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ThreeJ2", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j1_", ",", "m1_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j2_", ",", "m2_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j3_", ",", "m3_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ThreeJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j1", ",", "m1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j2", ",", "m2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}], "===", "0"}], ",", "0", 
    ",", 
    RowBox[{"Extract", "[", 
     RowBox[{
      RowBox[{"ThreeJSymbol", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j1", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "m2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.873642209343849*^9, 3.873642236075939*^9}, {
  3.874862397961204*^9, 3.874862398283826*^9}, {3.874862593558421*^9, 
  3.874862605012186*^9}, {3.874864598715074*^9, 3.874864625951936*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"29f54e8c-f322-42fc-9543-58275590e9a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DNCSimp", "[", 
   RowBox[{"q_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"jj", "\[GreaterEqual]", "100"}], "&&", 
     RowBox[{"jj", "\[Element]", 
      TemplateBox[{},
       "Integers"]}]}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["ww", "2"], "+", 
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "-", " ", 
           SuperscriptBox[
            RowBox[{"lam", "[", "q", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"ThreeJ2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
         RowBox[{"ThreeJ2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"lam", "[", "q", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "-", 
              RowBox[{"\[ImaginaryI]", "  ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
         
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", "  ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"jj", "-", "q"}], ",", 
        RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873559760733444*^9, 3.873559769498773*^9}, {
   3.873559908694913*^9, 3.873559910472163*^9}, {3.8735601017354803`*^9, 
   3.873560176260442*^9}, {3.8735602585619097`*^9, 3.8735602821645927`*^9}, {
   3.873560356866625*^9, 3.8735603574348087`*^9}, 3.8735607055332336`*^9, 
   3.8735608060562363`*^9, {3.8736422440619707`*^9, 3.873642250687038*^9}, {
   3.8736422972799873`*^9, 3.873642355057558*^9}},
 CellLabel->
  "In[889]:=",ExpressionUUID->"7667cd4c-57f1-4d83-9ca4-f3ea5de0c506"],

Cell["\<\
here is an example of asymptotic expansion of D for some specific values of \
q, mu, and \[Kappa]\
\>", "Text",
 CellChangeTimes->{{3.873562020335319*^9, 3.87356206067031*^9}, {
  3.873562213855331*^9, 
  3.873562216430835*^9}},ExpressionUUID->"d22f851a-3cc6-44e3-aa7a-\
a222aab58e65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"DNCSimp", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "/.", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"a_", "+", 
              RowBox[{"b_", " ", "jj"}]}]], "/;", 
            RowBox[{"EvenQ", "[", "b", "]"}]}], "\[Rule]", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "a"]}]}], "/.", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"b_", " ", "jj"}]], "/;", 
           RowBox[{"EvenQ", "[", "b", "]"}]}], "\[Rule]", "1"}]}], "/.", 
        RowBox[{"ww", "\[Rule]", " ", 
         RowBox[{"b", " ", "ww"}]}]}], "/.", 
       RowBox[{"jj", "\[Rule]", 
        RowBox[{
         RowBox[{"n", " ", "b"}], "-", 
         RowBox[{"1", "/", "2"}]}]}]}], "/.", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}]}], "/.", 
     RowBox[{"mu", "\[Rule]", 
      RowBox[{"1", "/", "4"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "\[Infinity]", ",", "7"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8735619701566153`*^9, 3.873562046898675*^9}, {
  3.873642286316464*^9, 3.873642288827573*^9}, {3.873642590306817*^9, 
  3.873642593826366*^9}},
 CellLabel->
  "In[909]:=",ExpressionUUID->"f6eadf44-ece9-4f01-9fae-70934ec38ce2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["n", "2"], " ", "\[Pi]"}], "+", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["ww", "2"]}]}], ")"}], " ", 
     SuperscriptBox["b", "2"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["ww", "2"]}]}], ")"}]}], 
    RowBox[{"16", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   FractionBox[
    RowBox[{"41", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n", "4"], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["ww", "4"]}]}], ")"}]}], 
    RowBox[{"64", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}], ")"}], "5"], " ", 
     SuperscriptBox["b", "6"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "b"], "]"}], "8"],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {}, 2, 8, 1],
    Editable->False]}],
  SeriesData[$CellContext`b, 
   DirectedInfinity[
   1], {((4 $CellContext`n^2) Pi + (4 Pi) $CellContext`ww^2)^(-1), 
    0, ((Rational[5, 16]/Pi) ($CellContext`n^2 - 
      3 $CellContext`ww^2)) ($CellContext`n^2 + $CellContext`ww^2)^(-3), 
    0, ((Rational[41, 64]/
      Pi) ($CellContext`n^2 + $CellContext`ww^2)^(-5)) ($CellContext`n^4 - (
      10 $CellContext`n^2) $CellContext`ww^2 + 5 $CellContext`ww^4)}, 2, 8, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.873561972728471*^9, {3.873562009248458*^9, 3.873562047238858*^9}, 
   3.873642260562026*^9, {3.873642309457542*^9, 3.8736423222886257`*^9}, 
   3.8736425941461763`*^9},
 CellLabel->
  "Out[909]=",ExpressionUUID->"73b04f8b-d9f8-4d8b-bae6-018b930dea2f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HtAsympGen", "[", 
   RowBox[{"qq_", ",", "kk_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"HtNCPSimp", "[", 
            RowBox[{"qq", ",", "kk"}], "]"}], "/.", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"a_", "+", 
              RowBox[{"b_", " ", "jj"}]}]], "\[Rule]", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "a"]}]}], "/.", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"a_", "+", " ", "jj"}]], "\[Rule]", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "a"]}]}], "/.", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"b_", " ", "jj"}]], "\[Rule]", "1"}]}], "/.", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "jj"], "\[Rule]", "1"}]}], "/.", 
       RowBox[{"ww", "\[Rule]", " ", 
        RowBox[{"b", " ", "ww"}]}]}], "/.", 
      RowBox[{"jj", "\[Rule]", 
       RowBox[{
        RowBox[{"n", " ", "b"}], "-", 
        RowBox[{"1", "/", "2"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "\[Infinity]", ",", "7"}], "}"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{
  3.873642676611723*^9, {3.8736430625932093`*^9, 3.8736431038523827`*^9}, {
   3.8748647147033043`*^9, 3.8748647457724037`*^9}, {3.8748648609299793`*^9, 
   3.874864882211913*^9}, 3.874865016743205*^9},
 CellLabel->
  "In[238]:=",ExpressionUUID->"e784e5a0-2d33-4b68-b85b-650281b925c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBAsympGen", "[", 
   RowBox[{"qq_", ",", "kk_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"n", ">", "0"}]}], ",", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KBNCPSimp", "[", 
              RowBox[{"qq", ",", "kk"}], "]"}], "/.", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"a_", "+", 
                RowBox[{"b_", " ", "jj"}]}]], "\[Rule]", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "a"]}]}], "/.", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"a_", "+", " ", "jj"}]], "\[Rule]", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "a"]}]}], "/.", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"b_", " ", "jj"}]], "\[Rule]", "1"}]}], "/.", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "jj"], "\[Rule]", "1"}]}], "/.", 
         RowBox[{"ww", "\[Rule]", " ", 
          RowBox[{"b", " ", "ww"}]}]}], "/.", 
        RowBox[{"jj", "\[Rule]", 
         RowBox[{
          RowBox[{"n", " ", "b"}], "-", 
          RowBox[{"1", "/", "2"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "\[Infinity]", ",", "7"}], "}"}]}], "]"}], "//", 
     "Simplify"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873642697363224*^9, 3.873642712340139*^9}, {
  3.873643014994985*^9, 3.873643059597022*^9}, {3.873643128092432*^9, 
  3.8736431350050173`*^9}, {3.8748648702049637`*^9, 3.8748648783535767`*^9}, {
  3.874865008712387*^9, 3.874865011171571*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"c78965a6-b00e-4066-8f9c-05635970b574"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KBNCPSimp", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"a_", "+", 
       RowBox[{"b_", " ", "jj"}]}]], "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "a"]}]}], "/.", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"b_", " ", "jj"}]], "\[Rule]", "1"}]}], "/.", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "jj"], "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.874864522310854*^9, 3.874864523356703*^9}, {
  3.874864790461828*^9, 3.874864792162225*^9}, {3.874864990231011*^9, 
  3.874864993655428*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"bb9265af-b260-4275-a2ed-a6e02cba1283"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "jj"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "4"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "jj"}], ")"}], "2"]}], ")"}], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "jj"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "jj"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "jj"}]}], ")"}]}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "jj"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}]}]]]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", "jj", " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "jj"}], ")"}], " ", "jj"}]], " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"jj", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}]}]]]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox["jj"], " ", 
     SqrtBox[
      RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "jj"}], ")"}], "2"], "+", "mu", 
          "-", 
          SuperscriptBox["q", "2"]}], ")"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "jj"}], ")"}], "2"], "+", "mu", 
          "-", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             FractionBox["9", "4"], "+", "mu", "-", 
             SuperscriptBox["q", "2"]}]]}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox["9", "4"], "+", "mu", "-", 
            SuperscriptBox["q", "2"]}]], "+", "ww"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["9", "4"], "+", "mu", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], "2"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "4"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "jj"}], ")"}], "2"]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["jj"], " ", 
     SqrtBox[
      RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", "jj"}], ")"}], "2"], "+", "mu", "-", 
          
          SuperscriptBox["q", "2"]}], ")"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", "jj"}], ")"}], "2"], "+", "mu", "-", 
          
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             FractionBox["9", "4"], "+", "mu", "-", 
             SuperscriptBox["q", "2"]}]]}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox["9", "4"], "+", "mu", "-", 
            SuperscriptBox["q", "2"]}]], "+", "ww"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["9", "4"], "+", "mu", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], "2"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"3", "+", "jj"}]], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "+", "jj"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "jj"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "jj"}]}], ")"}]}]]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "jj"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["9", "4"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["3", "2"], "+", "jj"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "jj"}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "jj"}], ")"}]}]], " ", 
        SqrtBox[
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "jj"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}]}]]]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"2", "+", "jj"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "jj"}]}], ")"}]}]]]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox["jj"], " ", 
     SqrtBox[
      RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", "2"], "+", "jj"}], ")"}], "2"], "+", "mu", "-", 
          
          SuperscriptBox["q", "2"]}], ")"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", "2"], "+", "jj"}], ")"}], "2"], "+", "mu", "-", 
          
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             FractionBox["9", "4"], "+", "mu", "-", 
             SuperscriptBox["q", "2"]}]]}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            FractionBox["9", "4"], "+", "mu", "-", 
            SuperscriptBox["q", "2"]}]], "+", "ww"}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["9", "4"], "+", "mu", "-", 
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], "2"]}], ")"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.874864523632143*^9, 3.874864547243046*^9}, {
  3.874864613327922*^9, 3.874864653254547*^9}, {3.874864785567803*^9, 
  3.874864794645919*^9}, {3.874864990646922*^9, 3.874864995381473*^9}},
 CellLabel->
  "Out[237]=",ExpressionUUID->"034b1c75-5cf0-4ae7-a949-6f251989b936"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"HtNCPSimp", "[", 
   RowBox[{"q_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"jj", "\[GreaterEqual]", "100"}], "&&", 
     RowBox[{"jj", "\[Element]", 
      TemplateBox[{},
       "Integers"]}]}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", "  ", "\[Kappa]", " ", 
         
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"]}], "+", " ", 
           SuperscriptBox[
            RowBox[{"lam", "[", "q", "]"}], "2"]}], ")"}], " ", 
         RowBox[{"ThreeJ2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"-", "q"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
         RowBox[{"ThreeJ2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"jj", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "q"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "-", 
              RowBox[{"\[ImaginaryI]", "  ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
         
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"ww", "+", 
              RowBox[{"\[ImaginaryI]", "  ", 
               RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"jj", "-", "q"}], ",", 
        RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873560578065815*^9, 3.873560600147423*^9}, {
  3.873560631048902*^9, 3.873560675987536*^9}, {3.87356071596861*^9, 
  3.873560729914968*^9}, {3.873560819580367*^9, 3.873560849982237*^9}, {
  3.873560927953711*^9, 3.873560928935953*^9}, {3.873642624511834*^9, 
  3.8736426250373707`*^9}, {3.874856388001216*^9, 3.874856388477078*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"df0950d1-b256-4751-bacb-3b4606021e43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KttNCPSimp", "[", 
   RowBox[{"q_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"jj", "\[GreaterEqual]", "100"}], "&&", 
     RowBox[{"jj", "\[Element]", 
      TemplateBox[{},
       "Integers"]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", 
       RowBox[{"\[Kappa]", "/", 
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", 
          RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", "\[Kappa]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["ww", "4"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["ww", "2"], " ", 
              SuperscriptBox[
               RowBox[{"lam", "[", "q", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"lam", "[", "q", "]"}], "4"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ww", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"lam", "[", "q", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"ThreeJ2", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"jj", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", 
               RowBox[{"-", "q"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
           RowBox[{"ThreeJ2", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"jj", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "q"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", 
               RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           RowBox[{"lam", "[", "q", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"ww", "-", 
                RowBox[{"\[ImaginaryI]", "  ", 
                 RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"ww", "+", 
                RowBox[{"\[ImaginaryI]", "  ", 
                 RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"jj", "-", "q"}], ",", 
          RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}], "//", "Simplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.87356094549566*^9, 3.873560968614303*^9}, {
  3.8736426268255367`*^9, 
  3.873642627345125*^9}},ExpressionUUID->"12798c6e-855d-4423-a295-\
9a1cb2964e30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HBNCPSimp", "[", 
   RowBox[{"q_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"jj", "\[GreaterEqual]", "100"}], "&&", 
     RowBox[{"jj", "\[Element]", 
      TemplateBox[{},
       "Integers"]}]}], ",", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", "\[Kappa]", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["ww", "2"], "+", 
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "-", " ", 
              SuperscriptBox[
               RowBox[{"lam", "[", "q", "]"}], "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["2"], " ", 
               SqrtBox[
                RowBox[{"q", " ", 
                 RowBox[{"(", 
                  RowBox[{"j", "+", 
                   SuperscriptBox["j", "2"], "+", "q", "-", 
                   SuperscriptBox["q", "2"]}], ")"}]}]], " ", 
               RowBox[{"ThreeJ2", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"jj", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"1", "-", "q"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"q", ",", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "q"}]}], "}"}]}], "]"}]}], "+", 
              RowBox[{"2", " ", "q", " ", 
               RowBox[{"ThreeJ2", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"jj", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"-", "q"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"ThreeJ2", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "q"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SqrtBox["jj"], " ", 
            SqrtBox[
             RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"ww", "-", 
                 RowBox[{"\[ImaginaryI]", "  ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"ww", "+", 
                 RowBox[{"\[ImaginaryI]", "  ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"jj", "-", "q"}], ",", 
         RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}], "//", "Simplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.873560995691852*^9, 3.873561035376841*^9}, {
  3.873642629016603*^9, 
  3.873642631898547*^9}},ExpressionUUID->"b40b4fa4-2611-45d5-bf59-\
f12b9a4ad3fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBNCPSimp", "[", 
   RowBox[{"q_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"jj", "\[GreaterEqual]", "100"}], "&&", 
     RowBox[{"jj", "\[Element]", 
      TemplateBox[{},
       "Integers"]}]}], ",", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "j"}]}], ")"}], " ", 
           SuperscriptBox["q", 
            RowBox[{"3", "/", "2"}]], "  ", "\[Kappa]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"]}], "+", " ", 
             SuperscriptBox[
              RowBox[{"lam", "[", "q", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"j", "+", "q"}], ")"}]}]], " ", 
              RowBox[{"ThreeJ2", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"1", "-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "q"}]}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox["q"], " ", 
              RowBox[{"ThreeJ2", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"jj", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"-", "q"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}]}], ")"}], " ", 
           RowBox[{"ThreeJ2", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"jj", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "q"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", 
               RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox["jj"], " ", 
           SqrtBox[
            RowBox[{"1", "+", "jj"}]], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"lam", "[", "j", "]"}], "4"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"ww", "-", " ", 
                RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"ww", "+", " ", 
                RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ww", "2"], "+", " ", 
                SuperscriptBox[
                 RowBox[{"lam", "[", "q", "]"}], "2"]}], ")"}], "2"]}], 
            ")"}]}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"jj", "-", "q"}], ",", 
        RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.87356105674378*^9, 3.873561079303185*^9}, {
   3.8735611870588837`*^9, 3.873561192850411*^9}, {3.873642634630831*^9, 
   3.873642636137076*^9}, {3.874856427490337*^9, 3.874856428112715*^9}, {
   3.874864541520482*^9, 3.874864543351983*^9}, 3.8748646379909782`*^9},
 CellLabel->
  "In[224]:=",ExpressionUUID->"4f74fd39-cc16-439c-95af-48fc44ba35d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBBNCPSimp", "[", 
   RowBox[{"q_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"jj", "\[GreaterEqual]", "100"}], "&&", 
     RowBox[{"jj", "\[Element]", 
      TemplateBox[{},
       "Integers"]}]}], ",", 
    RowBox[{"Sum", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
            SuperscriptBox["q", 
             RowBox[{"3", "/", "2"}]], " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "q"}], ")"}], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "j", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]",
             " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "j", "-", 
              RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
              RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
            RowBox[{"ThreeJ2", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
            RowBox[{"ThreeJ2", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"jj", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ",", 
                RowBox[{"-", "q"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "j", " ", "jj", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"lam", "[", "q", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "ww"}], "+", 
                 RowBox[{"\[ImaginaryI]", "  ", 
                  RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
           ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"ThreeJ2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"-", "q"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{"j", "+", "jj", "+", "q"}], ")"}]}]], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"j", "-", "q"}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "q"}], ")"}], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "-", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "j"}], "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "j"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j", "-", "jj"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"j", "+", "jj"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "-", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "j", " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "j"}]}], ")"}], " ", 
          SuperscriptBox["q", 
           RowBox[{"5", "/", "2"}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "j", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "ww"}], "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"j", "-", "jj"}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "+", "jj"}], ")"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", 
                  SuperscriptBox["j", "2"], "+", "q", "-", 
                  SuperscriptBox["q", "2"]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}]}], "+", 
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", 
                  SuperscriptBox["j", "2"], "+", "q", "-", 
                  SuperscriptBox["q", "2"]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}]}], "+", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "q"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}]}], 
              ")"}]}]}], ")"}], " ", "\[Kappa]", " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "q"}], ",", 
              RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "q"}], ",", "q"}], "}"}]}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"\[Sqrt]", "2"}], " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "q"}], ")"}], " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "ww"}], "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"ThreeJ2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"-", "q"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", 
              RowBox[{"3", "/", "2"}]], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["q", "3"], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "j", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"j", "-", "jj"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "+", "jj"}], ")"}], " ", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{"ww", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
                  RowBox[{"j", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["j", "2"], " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
                  RowBox[{"j", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["j", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"j", "+", 
                    SuperscriptBox["j", "2"], "+", "q", "-", 
                    SuperscriptBox["q", "2"]}], ")"}]}], ")"}]}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", "3"], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "j", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "ww"}], "-", 
                  RowBox[{"2", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "ww"}], "-", 
                  RowBox[{"2", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"jj", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "jj"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "j", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "j"}], ")"}]}], "+", "jj", "+", 
                  SuperscriptBox["jj", "2"]}], ")"}], " ", "q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "j", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"ThreeJ2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"-", "q"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "q"}], ",", "q"}], "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "j"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}]}], "-", 
               RowBox[{"j", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}], " ", "q"}], "+", 
               SuperscriptBox["q", "3"]}], ")"}], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", "q"}], ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", "q", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"j", "-", "q"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "j", "+", "q"}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q"}], ")"}]}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "j"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}]}], "+", "jj", "+", 
               SuperscriptBox["jj", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q"}]}], ")"}], 
             " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"1", "+", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", "q"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "q"}]}], "}"}]}], "]"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", "2"}], " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
          " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "j"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "j"}], ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "ww"}], "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"ThreeJ2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "j"}], ",", 
            RowBox[{"-", "q"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", "q"}], "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
             SuperscriptBox["q", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "jj"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "j", "+", "q"}], ")"}]}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "q"}], ")"}], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "+", "j", "+", "q"}], ")"}]}], " ", "\[Kappa]", 
             " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", "j"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"\[Sqrt]", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "jj"}], ")"}], 
              RowBox[{"3", "/", "2"}]], " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "j"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "-", "jj"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "j", "+", "jj"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", "j"}], ")"}], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", "j"}], ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "jj", "+", "q"}], ")"}]}]], " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}]}], ")"}]}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", "q"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "j", "-", "jj", "+", "q"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "jj", "+", "q"}], ")"}], " ", "\[Kappa]",
           " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j", "-", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "+", "j"}], ",", 
              RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ww", "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "j"}]}], ")"}], " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "q"}], ")"}], " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ww", "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{"j", "+", "jj", "+", "q"}], ")"}]}]], " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "+", "q"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"j", "-", "jj", "+", "q"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j", "+", "jj", "+", "q"}], ")"}], " ", 
          "\[Kappa]", " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "j"}], ",", 
              RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"\[Sqrt]", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ww", "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "q"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", "q"}], ")"}], " ", "\[Kappa]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j", "-", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "+", "j"}], ",", "q"}], "}"}]}], "]"}], 
          " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "q"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "+", "j"}], ",", 
              RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "j", " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ww", "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"ThreeJ2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"q", ",", 
            RowBox[{"-", "q"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", 
              RowBox[{"3", "/", "2"}]], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"j", "+", 
                SuperscriptBox["j", "2"], "+", "q", "-", 
                SuperscriptBox["q", "2"]}], ")"}]}], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "j", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "7"}], " ", "j", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "j"}], ")"}]}], "-", 
                  RowBox[{"jj", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "jj"}], ")"}]}], "-", 
                  RowBox[{"5", " ", "\[ImaginaryI]", " ", "j", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "j"}], ")"}], " ", "ww"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "jj", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "jj"}], ")"}], " ", "ww"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "j", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "j"}], ")"}]}], "-", 
                    RowBox[{"jj", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "jj"}], ")"}]}]}], ")"}], "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j", "+", 
                  SuperscriptBox["j", "2"], "+", "jj", "+", 
                  SuperscriptBox["jj", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"ww", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", " ", 
                    RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", "2"}], " ", "j", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"ww", "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "j", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}], " ", "q"}], "+", 
               RowBox[{"j", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "jj"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "j", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "j"}], ")"}], " ", 
                SuperscriptBox["q", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["q", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
                  RowBox[{"lam", "[", "q", "]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "j", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"ww", "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "j", "+", "q"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "j", "+", "q"}], ")"}], "2"], " ", "\[Kappa]", 
          " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "-", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "j"}], ",", "q"}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"q", ",", "q"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "j"}], ",", 
              RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j"}], ")"}], " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ww", "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
          RowBox[{"\[Sqrt]", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "j"}]}], ")"}], " ", 
          SuperscriptBox["q", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "j", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "j", "-", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"j", "+", "q"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", "\[Kappa]", 
          " ", 
          RowBox[{"(", 
           RowBox[{"q", "-", 
            RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
            RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "q"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"2", "-", "q"}]}], "}"}]}], "]"}], " ", 
          RowBox[{"ThreeJ2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"jj", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "+", "q"}], ",", 
              RowBox[{"-", "q"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "q"}], "}"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", "jj", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "q"}], ")"}], " ", 
          RowBox[{"lam", "[", "q", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"ww", "+", 
               RowBox[{"\[ImaginaryI]", "  ", 
                RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"ThreeJ2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"jj", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "q"}], ",", 
            RowBox[{"-", "q"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "q"}], "}"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"\[Sqrt]", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "+", 
                  SuperscriptBox["j", "2"], "+", "q", "-", 
                  SuperscriptBox["q", "2"]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "q"}]}], ")"}]}], ")"}]}], " ", 
             "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", "q"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "q"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"1", "-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"ww", "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"j", "+", "jj", "+", "q"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "j"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "jj"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "jj"}], ")"}], " ", 
             SuperscriptBox["q", "2"], " ", "\[Kappa]", " ", 
             RowBox[{"(", 
              RowBox[{"q", "-", 
               RowBox[{"\[ImaginaryI]", " ", "ww"}], "+", " ", 
               RowBox[{"lam", "[", "q", "]"}]}], ")"}], " ", 
             RowBox[{"ThreeJ2", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"jj", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", "q"}], ",", "q"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"-", "q"}]}], "}"}]}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "jj", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "jj"}], ")"}], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             RowBox[{"lam", "[", "q", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"lam", "[", "j", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"ww", "+", 
                  RowBox[{"\[ImaginaryI]", "  ", 
                   RowBox[{"lam", "[", "q", "]"}]}]}], ")"}], "2"]}], ")"}]}],
             ")"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"jj", "-", "q"}], ",", 
        RowBox[{"jj", "+", "q"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8735612054599123`*^9, 3.873561286759453*^9}, {
  3.873561411570595*^9, 3.873561411943239*^9}, {3.873561447138788*^9, 
  3.8735614482217817`*^9}, {3.873561557425947*^9, 3.873561557786706*^9}, {
  3.8736426382753687`*^9, 
  3.873642655577003*^9}},ExpressionUUID->"4e01fd8c-d18c-4d4a-8eb3-\
7ff51afedec7"]
}, Closed]],

Cell[CellGroupData[{

Cell["q=0 asymp", "Subsection",
 CellChangeTimes->{{3.8735520439670143`*^9, 
  3.873552045172702*^9}},ExpressionUUID->"f7cb814f-5cf7-4361-9c35-\
9f1b24e03ab1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D0large0", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", "ww", " ", "b"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "21"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, 2, 42, 2],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {Rational[1, 8]/$CellContext`ww}, 2, 42, 2],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.8559979893634863`*^9, 3.855997994167631*^9}, {
  3.873646837734873*^9, 3.873646838944875*^9}},
 CellLabel->
  "In[929]:=",ExpressionUUID->"6f6a72cd-4396-4ea9-89b9-4999cd39c51f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ktt0large", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["n", "2"], " ", "b"}], 
      RowBox[{"16", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["ww", "4"]}]}], 
      RowBox[{"128", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", "b"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"15", " ", 
        SuperscriptBox["n", "6"]}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["ww", "6"]}]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["b", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "195"}], " ", 
        SuperscriptBox["n", "8"]}], "+", 
       RowBox[{"2591", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"2307", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "4"]}], "+", 
       RowBox[{"253", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "6"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["ww", "8"]}]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["b", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"24315", " ", 
        SuperscriptBox["n", "10"]}], "-", 
       RowBox[{"649572", " ", 
        SuperscriptBox["n", "8"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"1556098", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"613548", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "6"]}], "+", 
       RowBox[{"40251", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "8"]}], "-", 
       RowBox[{"1384", " ", 
        SuperscriptBox["ww", "10"]}]}], 
      RowBox[{"524288", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox["b", "7"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4194304", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"21", "/", "2"}]], " ", 
        SuperscriptBox["b", "9"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1365045"}], " ", 
         SuperscriptBox["n", "12"]}], "+", 
        RowBox[{"60090823", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"274804000", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"270367342", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"59584501", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"2491963", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"45862", " ", 
         SuperscriptBox["ww", "12"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"67108864", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"25", "/", "2"}]], " ", 
        SuperscriptBox["b", "11"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"238803195", " ", 
         SuperscriptBox["n", "14"]}], "-", 
        RowBox[{"15576019558", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"115525033293", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"213468379024", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"114033672741", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"15981383406", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"458645171", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "12"]}], "-", 
        RowBox[{"5276732", " ", 
         SuperscriptBox["ww", "14"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "29879485635"}], " ", 
         SuperscriptBox["n", "16"]}], "+", 
        RowBox[{"2699999221635", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"29499578169305", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"87931618427511", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"87534097489587", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"29330507731097", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"2839084076787", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "12"]}], "+", 
        RowBox[{"59180128557", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "14"]}], "-", 
        RowBox[{"467052926", " ", 
         SuperscriptBox["ww", "16"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"536870912", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"29", "/", "2"}]], " ", 
        SuperscriptBox["b", "13"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"40430190773715", " ", 
         SuperscriptBox["n", "18"]}], "-", 
        RowBox[{"4829767546927240", " ", 
         SuperscriptBox["n", "16"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"72929087540198164", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"319520852326937800", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"511657718247826546", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"318072184690132840", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"73055822605869460", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "12"]}], "-", 
        RowBox[{"5172299840352376", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "14"]}], "+", 
        RowBox[{"81742098416275", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "16"]}], "-", 
        RowBox[{"470598923344", " ", 
         SuperscriptBox["ww", "18"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"34359738368", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"33", "/", "2"}]], " ", 
        SuperscriptBox["b", "15"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8877035474675745"}], " ", 
         SuperscriptBox["n", "20"]}], "+", 
        RowBox[{"1354015351158694007", " ", 
         SuperscriptBox["n", "18"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"26998384255694264826", " ", 
         SuperscriptBox["n", "16"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"163305446960074435500", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"383895560894903867094", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"383226977752999841538", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"162842271483705241128", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "12"]}], "+", 
        RowBox[{"27229783215234040284", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "14"]}], "-", 
        RowBox[{"1470616743948042465", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "16"]}], "+", 
        RowBox[{"18213248004296191", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "18"]}], "-", 
        RowBox[{"79919183700742", " ", 
         SuperscriptBox["ww", "20"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"274877906944", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"37", "/", "2"}]], " ", 
        SuperscriptBox["b", "17"]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "19"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -4, 76, 4],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[
     1], {(Rational[
        1, 16] $CellContext`n^2) ($CellContext`n^2 + $CellContext`ww^2)^
       Rational[-1, 2], 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 128] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-5, 2]) ((-3) $CellContext`n^4 - (
        3 $CellContext`n^2) $CellContext`ww^2 - 2 $CellContext`ww^4), 0, 0, 0,
       0, 0, 0, 
      0, (Rational[1, 2048] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-9, 2]) (
       15 $CellContext`n^6 - (
        58 $CellContext`n^4) $CellContext`ww^2 + (
         7 $CellContext`n^2) $CellContext`ww^4 - 4 $CellContext`ww^6), 0, 0, 
      0, 0, 0, 0, 
      0, (Rational[1, 16384] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-13, 2]) ((-195) $CellContext`n^8 + (
         2591 $CellContext`n^6) $CellContext`ww^2 - (
        2307 $CellContext`n^4) $CellContext`ww^4 + (
         253 $CellContext`n^2) $CellContext`ww^6 - 22 $CellContext`ww^8), 0, 
      0, 0, 0, 0, 0, 
      0, (Rational[1, 524288] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-17, 2]) (
       24315 $CellContext`n^10 - (
        649572 $CellContext`n^8) $CellContext`ww^2 + (
         1556098 $CellContext`n^6) $CellContext`ww^4 - (
        613548 $CellContext`n^4) $CellContext`ww^6 + (
         40251 $CellContext`n^2) $CellContext`ww^8 - 1384 $CellContext`ww^10),
       0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 4194304] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-21, 2]) ((-1365045) $CellContext`n^12 + (
         60090823 $CellContext`n^10) $CellContext`ww^2 - (
        274804000 $CellContext`n^8) $CellContext`ww^4 + (
         270367342 $CellContext`n^6) $CellContext`ww^6 - (
        59584501 $CellContext`n^4) $CellContext`ww^8 + (
         2491963 $CellContext`n^2) $CellContext`ww^10 - 
       45862 $CellContext`ww^12), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 67108864] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-25, 2]) (
       238803195 $CellContext`n^14 - (
        15576019558 $CellContext`n^12) $CellContext`ww^2 + (
         115525033293 $CellContext`n^10) $CellContext`ww^4 - (
        213468379024 $CellContext`n^8) $CellContext`ww^6 + (
         114033672741 $CellContext`n^6) $CellContext`ww^8 - (
        15981383406 $CellContext`n^4) $CellContext`ww^10 + (
         458645171 $CellContext`n^2) $CellContext`ww^12 - 
       5276732 $CellContext`ww^14), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 536870912] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-29, 2]) ((-29879485635) $CellContext`n^16 + (
         2699999221635 $CellContext`n^14) $CellContext`ww^2 - (
        29499578169305 $CellContext`n^12) $CellContext`ww^4 + (
         87931618427511 $CellContext`n^10) $CellContext`ww^6 - (
        87534097489587 $CellContext`n^8) $CellContext`ww^8 + (
         29330507731097 $CellContext`n^6) $CellContext`ww^10 - (
        2839084076787 $CellContext`n^4) $CellContext`ww^12 + (
         59180128557 $CellContext`n^2) $CellContext`ww^14 - 
       467052926 $CellContext`ww^16), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 34359738368] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-33, 2]) (
       40430190773715 $CellContext`n^18 - (
        4829767546927240 $CellContext`n^16) $CellContext`ww^2 + (
         72929087540198164 $CellContext`n^14) $CellContext`ww^4 - (
        319520852326937800 $CellContext`n^12) $CellContext`ww^6 + (
         511657718247826546 $CellContext`n^10) $CellContext`ww^8 - (
        318072184690132840 $CellContext`n^8) $CellContext`ww^10 + (
         73055822605869460 $CellContext`n^6) $CellContext`ww^12 - (
        5172299840352376 $CellContext`n^4) $CellContext`ww^14 + (
         81742098416275 $CellContext`n^2) $CellContext`ww^16 - 
       470598923344 $CellContext`ww^18), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 274877906944] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-37, 2]) ((-8877035474675745) $CellContext`n^20 + (
         1354015351158694007 $CellContext`n^18) $CellContext`ww^2 - (
        26998384255694264826 $CellContext`n^16) $CellContext`ww^4 + (
         163305446960074435500 $CellContext`n^14) $CellContext`ww^6 - (
        383895560894903867094 $CellContext`n^12) $CellContext`ww^8 + (
         383226977752999841538 $CellContext`n^10) $CellContext`ww^10 - (
        162842271483705241128 $CellContext`n^8) $CellContext`ww^12 + (
         27229783215234040284 $CellContext`n^6) $CellContext`ww^14 - (
        1470616743948042465 $CellContext`n^4) $CellContext`ww^16 + (
         18213248004296191 $CellContext`n^2) $CellContext`ww^18 - 
       79919183700742 $CellContext`ww^20)}, -4, 76, 4],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.873552258356183*^9, 3.8735522814236*^9}},
 CellLabel->
  "In[624]:=",ExpressionUUID->"7ce06d36-7b41-461a-a234-9ae9e3c1c456"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D0large", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}]], " ", "b"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["n", "2"]}], "+", 
       SuperscriptBox["ww", "2"]}], 
      RowBox[{"64", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]], " ", 
       SuperscriptBox["b", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["n", "4"]}], "-", 
       RowBox[{"62", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["ww", "4"]}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["b", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "ww"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"173", " ", 
          SuperscriptBox["n", "4"]}], "-", 
         RowBox[{"2338", " ", 
          SuperscriptBox["n", "2"], " ", 
          SuperscriptBox["ww", "2"]}], "+", 
         RowBox[{"173", " ", 
          SuperscriptBox["ww", "4"]}]}], ")"}]}], 
      RowBox[{"8192", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"13", "/", "2"}]], " ", 
       SuperscriptBox["b", "7"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"22931", " ", 
        SuperscriptBox["n", "8"]}], "-", 
       RowBox[{"632252", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"1574802", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"632252", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "6"]}], "+", 
       RowBox[{"22931", " ", 
        SuperscriptBox["ww", "8"]}]}], 
      RowBox[{"262144", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"17", "/", "2"}]], " ", 
       SuperscriptBox["b", "9"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1319183", " ", 
           SuperscriptBox["n", "8"]}], "-", 
          RowBox[{"57598860", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "2"]}], "+", 
          RowBox[{"216538682", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "4"]}], "-", 
          RowBox[{"57598860", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "6"]}], "+", 
          RowBox[{"1319183", " ", 
           SuperscriptBox["ww", "8"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2097152", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"21", "/", "2"}]], " ", 
        SuperscriptBox["b", "11"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"33554432", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"25", "/", "2"}]], " ", 
        SuperscriptBox["b", "13"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"233526463", " ", 
         SuperscriptBox["n", "12"]}], "-", 
        RowBox[{"15350900850", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"114894550737", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"214329257020", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"114894550737", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"15350900850", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"233526463", " ", 
         SuperscriptBox["ww", "12"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"29412432709", " ", 
           SuperscriptBox["n", "12"]}], "-", 
          RowBox[{"2640819093078", " ", 
           SuperscriptBox["n", "10"], " ", 
           SuperscriptBox["ww", "2"]}], "+", 
          RowBox[{"26689906525227", " ", 
           SuperscriptBox["n", "8"], " ", 
           SuperscriptBox["ww", "4"]}], "-", 
          RowBox[{"61241929789492", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "6"]}], "+", 
          RowBox[{"26689906525227", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "8"]}], "-", 
          RowBox[{"2640819093078", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "10"]}], "+", 
          RowBox[{"29412432709", " ", 
           SuperscriptBox["ww", "12"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"268435456", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"29", "/", "2"}]], " ", 
        SuperscriptBox["b", "15"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"39959591850371", " ", 
         SuperscriptBox["n", "16"]}], "-", 
        RowBox[{"4787985040361336", " ", 
         SuperscriptBox["n", "14"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"72544772740207124", " ", 
         SuperscriptBox["n", "12"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"319009802461275464", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"512595336018969170", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"319009802461275464", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "10"]}], "+", 
        RowBox[{"72544772740207124", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "12"]}], "-", 
        RowBox[{"4787985040361336", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "14"]}], "+", 
        RowBox[{"39959591850371", " ", 
         SuperscriptBox["ww", "16"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"17179869184", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"33", "/", "2"}]], " ", 
        SuperscriptBox["b", "17"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "n"}], "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "ww"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8797116290975003", " ", 
           SuperscriptBox["n", "16"]}], "-", 
          RowBox[{"1335802103154397816", " ", 
           SuperscriptBox["n", "14"], " ", 
           SuperscriptBox["ww", "2"]}], "+", 
          RowBox[{"25536564628037197364", " ", 
           SuperscriptBox["n", "12"], " ", 
           SuperscriptBox["ww", "4"]}], "-", 
          RowBox[{"137411465847994793032", " ", 
           SuperscriptBox["n", "10"], " ", 
           SuperscriptBox["ww", "6"]}], "+", 
          RowBox[{"246589854039235823330", " ", 
           SuperscriptBox["n", "8"], " ", 
           SuperscriptBox["ww", "8"]}], "-", 
          RowBox[{"137411465847994793032", " ", 
           SuperscriptBox["n", "6"], " ", 
           SuperscriptBox["ww", "10"]}], "+", 
          RowBox[{"25536564628037197364", " ", 
           SuperscriptBox["n", "4"], " ", 
           SuperscriptBox["ww", "12"]}], "-", 
          RowBox[{"1335802103154397816", " ", 
           SuperscriptBox["n", "2"], " ", 
           SuperscriptBox["ww", "14"]}], "+", 
          RowBox[{"8797116290975003", " ", 
           SuperscriptBox["ww", "16"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"137438953472", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"37", "/", "2"}]], " ", 
        SuperscriptBox["b", "19"]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "21"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, 4, 84, 4],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 8] ($CellContext`n^2 + $CellContext`ww^2)^Rational[-1, 2], 0,
       0, 0, 0, 0, 0, 
      0, (Rational[
        1, 64] (-$CellContext`n^2 + $CellContext`ww^2)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-5, 2], 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 1024] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-9, 2]) (
       11 $CellContext`n^4 - (62 $CellContext`n^2) $CellContext`ww^2 + 
       11 $CellContext`ww^4), 0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 8192] (-$CellContext`n + $CellContext`ww)) ($CellContext`n + \
$CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^Rational[-13, 2]) (
       173 $CellContext`n^4 - (2338 $CellContext`n^2) $CellContext`ww^2 + 
       173 $CellContext`ww^4), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 262144] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-17, 2]) (
       22931 $CellContext`n^8 - (
        632252 $CellContext`n^6) $CellContext`ww^2 + (
         1574802 $CellContext`n^4) $CellContext`ww^4 - (
        632252 $CellContext`n^2) $CellContext`ww^6 + 22931 $CellContext`ww^8),
       0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 2097152] (-$CellContext`n + $CellContext`ww)) ($CellContext`n + \
$CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^Rational[-21, 2]) (
       1319183 $CellContext`n^8 - (
        57598860 $CellContext`n^6) $CellContext`ww^2 + (
         216538682 $CellContext`n^4) $CellContext`ww^4 - (
        57598860 $CellContext`n^2) $CellContext`ww^6 + 
       1319183 $CellContext`ww^8), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 33554432] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-25, 2]) (
       233526463 $CellContext`n^12 - (
        15350900850 $CellContext`n^10) $CellContext`ww^2 + (
         114894550737 $CellContext`n^8) $CellContext`ww^4 - (
        214329257020 $CellContext`n^6) $CellContext`ww^6 + (
         114894550737 $CellContext`n^4) $CellContext`ww^8 - (
        15350900850 $CellContext`n^2) $CellContext`ww^10 + 
       233526463 $CellContext`ww^12), 0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 268435456] (-$CellContext`n + $CellContext`ww)) ($CellContext`n + \
$CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^Rational[-29, 2]) (
       29412432709 $CellContext`n^12 - (
        2640819093078 $CellContext`n^10) $CellContext`ww^2 + (
         26689906525227 $CellContext`n^8) $CellContext`ww^4 - (
        61241929789492 $CellContext`n^6) $CellContext`ww^6 + (
         26689906525227 $CellContext`n^4) $CellContext`ww^8 - (
        2640819093078 $CellContext`n^2) $CellContext`ww^10 + 
       29412432709 $CellContext`ww^12), 0, 0, 0, 0, 0, 0, 
      0, (Rational[1, 17179869184] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-33, 2]) (
       39959591850371 $CellContext`n^16 - (
        4787985040361336 $CellContext`n^14) $CellContext`ww^2 + (
         72544772740207124 $CellContext`n^12) $CellContext`ww^4 - (
        319009802461275464 $CellContext`n^10) $CellContext`ww^6 + (
         512595336018969170 $CellContext`n^8) $CellContext`ww^8 - (
        319009802461275464 $CellContext`n^6) $CellContext`ww^10 + (
         72544772740207124 $CellContext`n^4) $CellContext`ww^12 - (
        4787985040361336 $CellContext`n^2) $CellContext`ww^14 + 
       39959591850371 $CellContext`ww^16), 0, 0, 0, 0, 0, 0, 
      0, (((Rational[
          1, 137438953472] (-$CellContext`n + $CellContext`ww)) \
($CellContext`n + $CellContext`ww)) ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-37, 2]) (
       8797116290975003 $CellContext`n^16 - (
        1335802103154397816 $CellContext`n^14) $CellContext`ww^2 + (
         25536564628037197364 $CellContext`n^12) $CellContext`ww^4 - (
        137411465847994793032 $CellContext`n^10) $CellContext`ww^6 + (
         246589854039235823330 $CellContext`n^8) $CellContext`ww^8 - (
        137411465847994793032 $CellContext`n^6) $CellContext`ww^10 + (
         25536564628037197364 $CellContext`n^4) $CellContext`ww^12 - (
        1335802103154397816 $CellContext`n^2) $CellContext`ww^14 + 
       8797116290975003 $CellContext`ww^16)}, 4, 84, 4],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.873552291691484*^9, 3.87355229533594*^9}},
 CellLabel->
  "In[626]:=",ExpressionUUID->"76f796ba-33a3-47c3-99e2-9945e61104be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KBB0large", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "16"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}]], " ", "b"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["n", "2"], "-", 
       SuperscriptBox["ww", "2"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", "b"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], " ", 
        SuperscriptBox["n", "4"]}], "+", 
       RowBox[{"58", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["ww", "4"]}]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]], " ", 
       SuperscriptBox["b", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"153", " ", 
        SuperscriptBox["n", "6"]}], "-", 
       RowBox[{"2371", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "2"]}], "+", 
       RowBox[{"2371", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "4"]}], "-", 
       RowBox[{"153", " ", 
        SuperscriptBox["ww", "6"]}]}], 
      RowBox[{"16384", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"11", "/", "2"}]], " ", 
       SuperscriptBox["b", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "21429"}], " ", 
        SuperscriptBox["n", "8"]}], "+", 
       RowBox[{"609028", " ", 
        SuperscriptBox["n", "6"], " ", 
        SuperscriptBox["ww", "2"]}], "-", 
       RowBox[{"1528158", " ", 
        SuperscriptBox["n", "4"], " ", 
        SuperscriptBox["ww", "4"]}], "+", 
       RowBox[{"609028", " ", 
        SuperscriptBox["n", "2"], " ", 
        SuperscriptBox["ww", "6"]}], "-", 
       RowBox[{"21429", " ", 
        SuperscriptBox["ww", "8"]}]}], 
      RowBox[{"524288", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "+", 
          SuperscriptBox["ww", "2"]}], ")"}], 
        RowBox[{"15", "/", "2"}]], " ", 
       SuperscriptBox["b", "7"]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1268343", " ", 
         SuperscriptBox["n", "10"]}], "-", 
        RowBox[{"57496003", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "2"]}], "+", 
        RowBox[{"269104182", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "4"]}], "-", 
        RowBox[{"269104182", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "6"]}], "+", 
        RowBox[{"57496003", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "8"]}], "-", 
        RowBox[{"1268343", " ", 
         SuperscriptBox["ww", "10"]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4194304", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"19", "/", "2"}]], " ", 
        SuperscriptBox["b", "9"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"67108864", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n", "2"], "+", 
           SuperscriptBox["ww", "2"]}], ")"}], 
         RowBox[{"23", "/", "2"}]], " ", 
        SuperscriptBox["b", "11"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "227803437"}], " ", 
         SuperscriptBox["n", "12"]}], "+", 
        RowBox[{"15094672070", " ", 
         SuperscriptBox["n", "10"], " ", 
         SuperscriptBox["ww", "2"]}], "-", 
        RowBox[{"113442392003", " ", 
         SuperscriptBox["n", "8"], " ", 
         SuperscriptBox["ww", "4"]}], "+", 
        RowBox[{"211897586260", " ", 
         SuperscriptBox["n", "6"], " ", 
         SuperscriptBox["ww", "6"]}], "-", 
        RowBox[{"113442392003", " ", 
         SuperscriptBox["n", "4"], " ", 
         SuperscriptBox["ww", "8"]}], "+", 
        RowBox[{"15094672070", " ", 
         SuperscriptBox["n", "2"], " ", 
         SuperscriptBox["ww", "10"]}], "-", 
        RowBox[{"227803437", " ", 
         SuperscriptBox["ww", "12"]}]}], ")"}]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}], "13"],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -1, 13, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 16] ($CellContext`n^2 + $CellContext`ww^2)^Rational[1, 2], 
      0, (Rational[
        1, 128] ($CellContext`n^2 - $CellContext`ww^2)) ($CellContext`n^2 + \
$CellContext`ww^2)^Rational[-3, 2], 
      0, (Rational[1, 2048] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-7, 2]) ((-9) $CellContext`n^4 + (
         58 $CellContext`n^2) $CellContext`ww^2 - 9 $CellContext`ww^4), 
      0, (Rational[1, 16384] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-11, 2]) (
       153 $CellContext`n^6 - (
        2371 $CellContext`n^4) $CellContext`ww^2 + (
         2371 $CellContext`n^2) $CellContext`ww^4 - 153 $CellContext`ww^6), 
      0, (
       Rational[1, 524288] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-15, 2]) ((-21429) $CellContext`n^8 + (
         609028 $CellContext`n^6) $CellContext`ww^2 - (
        1528158 $CellContext`n^4) $CellContext`ww^4 + (
         609028 $CellContext`n^2) $CellContext`ww^6 - 
       21429 $CellContext`ww^8), 
      0, (Rational[1, 4194304] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-19, 2]) (
       1268343 $CellContext`n^10 - (
        57496003 $CellContext`n^8) $CellContext`ww^2 + (
         269104182 $CellContext`n^6) $CellContext`ww^4 - (
        269104182 $CellContext`n^4) $CellContext`ww^6 + (
         57496003 $CellContext`n^2) $CellContext`ww^8 - 
       1268343 $CellContext`ww^10), 
      0, (Rational[1, 67108864] ($CellContext`n^2 + $CellContext`ww^2)^
        Rational[-23, 2]) ((-227803437) $CellContext`n^12 + (
         15094672070 $CellContext`n^10) $CellContext`ww^2 - (
        113442392003 $CellContext`n^8) $CellContext`ww^4 + (
         211897586260 $CellContext`n^6) $CellContext`ww^6 - (
        113442392003 $CellContext`n^4) $CellContext`ww^8 + (
         15094672070 $CellContext`n^2) $CellContext`ww^10 - 
       227803437 $CellContext`ww^12)}, -1, 13, 1],
    Editable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.873552309156927*^9, 3.87355231360258*^9}},
 CellLabel->
  "In[628]:=",ExpressionUUID->"ab1b4027-023b-4ada-a8cb-167505abd848"]
}, Closed]],

Cell[CellGroupData[{

Cell["putting everything together", "Subsection",
 CellChangeTimes->{{3.875266430028821*^9, 
  3.875266436670434*^9}},ExpressionUUID->"5bf319fe-fbf3-4f14-b6bc-\
85dc96396552"],

Cell["\<\
this shifts the definition of S relative to the k=0 definition\
\>", "Text",
 CellChangeTimes->{{3.8752664458708887`*^9, 
  3.875266458671918*^9}},ExpressionUUID->"95922116-6f78-421f-9010-\
5a3c1b3b0957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newS", "[", 
   RowBox[{"q_", ",", "k_", ",", "mu_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Exp", "[", " ", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"q", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "2"], "+", "mu", "-", 
                    SuperscriptBox["q", "2"]}], "]"}], "\[Tau]"}], "]"}], "q",
                     " ", 
                    RowBox[{
                    RowBox[{"k", "/", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"q", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "2"], "+", "mu", "-", 
                    SuperscriptBox["q", "2"]}], "]"}]}], "/", 
                    RowBox[{"(", 
                    RowBox[{"4", "\[Pi]"}], ")"}]}]}], "/.", 
                    RowBox[{"Normal", "[", 
                    RowBox[{
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"t", "\[Equal]", 
                    SuperscriptBox[
                    RowBox[{"Sinh", "[", 
                    RowBox[{"\[Tau]", "/", "2"}], "]"}], "2"]}], ",", 
                    "\[Tau]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
                   RowBox[{
                    TemplateBox[{"1"},
                    "C"], "\[Rule]", "0"}]}], "//", "FullSimplify"}], "//", 
                 "FunctionExpand"}], "//", "FullSimplify"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{
              SuperscriptBox["t", "a_"], "/;", 
              RowBox[{"!", 
               RowBox[{"IntegerQ", "[", "a", "]"}]}]}], "->", "0"}]}], ")"}], 
          "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Expand", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Normal", "[", 
                 RowBox[{"Series", "[", " ", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "t"}], " ", "e"}], "]"}], "/", "e"}]}], "/.", 
                    RowBox[{"t", "->", 
                    RowBox[{"2", " ", 
                    RowBox[{"ArcSinh", "[", 
                    SqrtBox["t"], "]"}]}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"t", ",", "0", ",", 
                    RowBox[{"3", "+", "1"}]}], "}"}]}], "]"}], "]"}], "/.", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["t", "a_"], "/;", 
                  RowBox[{"!", 
                   RowBox[{"IntegerQ", "[", "a", "]"}]}]}], "->", "0"}]}], 
               ")"}], "]"}], "/.", 
             RowBox[{
              SuperscriptBox["e", "a_"], "\[Rule]", 
              RowBox[{"S", "[", "a", "]"}]}]}], "/.", 
            RowBox[{"e", "\[Rule]", 
             RowBox[{"S", "[", "1", "]"}]}]}], ")"}]}], ",", "t"}], "]"}], 
       "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", 
         RowBox[{"-", "1"}]}], "]"}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Normal", "[", 
                  RowBox[{"Series", "[", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "t"}], " ", "e"}], "]"}], "/", "e"}]}], "/.", 
                    RowBox[{"t", "->", 
                    RowBox[{"2", " ", 
                    RowBox[{"ArcSinh", "[", 
                    SqrtBox["t"], "]"}]}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"t", ",", "0", ",", 
                    RowBox[{"3", "+", "1"}]}], "}"}]}], "]"}], "]"}], "/.", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["t", "a_"], "/;", 
                   RowBox[{"!", 
                    RowBox[{"IntegerQ", "[", "a", "]"}]}]}], "->", "0"}]}], 
                ")"}], "]"}], "/.", 
              RowBox[{
               SuperscriptBox["e", "a_"], "\[Rule]", 
               RowBox[{"S", "[", "a", "]"}]}]}], "/.", 
             RowBox[{"e", "\[Rule]", 
              RowBox[{"S", "[", "1", "]"}]}]}], ")"}], ",", "t"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", 
           RowBox[{"-", "1"}]}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"S", "[", "a_", "]"}], "\[Rule]", 
         RowBox[{"SS", "[", "a", "]"}]}]}], ")"}]}], "\[Equal]", "0"}], "]"}],
    "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.87364741954482*^9, 3.873647494307148*^9}, {
  3.873648714369289*^9, 3.873648716219507*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"d6232358-7552-45bd-bb35-965cf5cd90ad"],

Cell["here i already include the final 1/(4\[Pi])", "Text",
 CellChangeTimes->{{3.873649113949986*^9, 
  3.873649119206401*^9}},ExpressionUUID->"9463fe19-62da-4b4c-a6bf-\
54b3963e4b99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LFinalgen0", "[", 
   RowBox[{"qq_", ",", "kk_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"n", ">", "0"}], "&&", 
     RowBox[{"ww", ">", "0"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"(", "DCP0as", ")"}], ")"}], 
              SuperscriptBox[
               RowBox[{"(", "D0large0", " ", ")"}], 
               RowBox[{"-", "1"}]]}], "]"}], "-", 
            FractionBox[
             RowBox[{"8", " ", "mu", " ", 
              SuperscriptBox["\[Pi]", "2"]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", 
                 SuperscriptBox["kk", "2"]}], "+", 
                SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["ww", "2"], "+", 
                RowBox[{"1", "/", 
                 SuperscriptBox["2", "2"]}]}], ")"}], " ", 
              SuperscriptBox["b", "2"]}]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"S", "[", "aa_", "]"}], "\[Rule]", 
        RowBox[{"SS", "[", "aa", "]"}]}]}], "/.", 
      RowBox[{"newS", "[", 
       RowBox[{"qq", ",", "kk", ",", "mu"}], "]"}]}], "//", "Simplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.873646735808508*^9, 3.873646762096648*^9}, {
   3.873646881620782*^9, 3.873646881780197*^9}, {3.87364716548153*^9, 
   3.873647168294568*^9}, 3.873647264193676*^9, {3.873647592164743*^9, 
   3.873647600877099*^9}, {3.873647904367628*^9, 3.873647904560849*^9}, {
   3.873649006243937*^9, 3.873649055645144*^9}, {3.8736491656438513`*^9, 
   3.873649170106987*^9}, 3.873649518158573*^9},
 CellLabel->
  "In[211]:=",ExpressionUUID->"1152c192-1ba5-4b5c-9ec6-b41fc46b94e3"],

Cell["\<\
this must be multiplied by (2n)/(4\[Pi]), as usual. remember that n=j+1/2\
\>", "Text",
 CellChangeTimes->{{3.873649121768593*^9, 3.87364913521222*^9}, {
  3.873649286292782*^9, 
  3.873649294619817*^9}},ExpressionUUID->"44d978a3-e6c6-4766-933b-\
9e1a028c97b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LFinalgen", "[", 
   RowBox[{"qq_", ",", "kk_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"n", ">", "0"}], "&&", 
     RowBox[{"ww", ">", "0"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", " ", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"HtAsympGen", "[", 
                    RowBox[{"qq", ",", "kk"}], "]"}], "2"], " ", 
                   RowBox[{"(", "KBBCPas", ")"}]}], "-", " ", 
                  RowBox[{"2", " ", "HCPas", " ", 
                   RowBox[{"HtAsympGen", "[", 
                    RowBox[{"qq", ",", "kk"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"KBAsympGen", "[", 
                    RowBox[{"qq", ",", "kk"}], "]"}], "+", 
                    RowBox[{"kk", " ", "CSasNew"}]}], ")"}]}], "+", " ", 
                  RowBox[{
                   SuperscriptBox["HCPas", "2"], "  ", 
                   RowBox[{"(", "KttCPas", ")"}]}], "+", " ", 
                  RowBox[{
                   RowBox[{"(", "DCPas", ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", " ", 
                    RowBox[{
                    RowBox[{"KBAsympGen", "[", 
                    RowBox[{"qq", ",", "kk"}], "]"}], "+", 
                    RowBox[{"kk", " ", "CSasNew"}]}], ")"}], "2"], "-", 
                    RowBox[{
                    RowBox[{"(", "KBBCPas", ")"}], " ", 
                    RowBox[{"(", "KttCPas", ")"}]}]}], ")"}]}]}], ")"}]}], 
               " ", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"D0large", " ", 
                  SuperscriptBox["kk", "2"], " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["b", "2"], " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"4", 
                    SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], "+", 
                 RowBox[{"Ktt0large", " ", "KBB0large", " ", "D0large"}]}], 
                ")"}]}], ")"}], "/.", 
             RowBox[{"q", "\[Rule]", "qq"}]}], "]"}], "-", 
           FractionBox[
            RowBox[{"8", " ", "mu", " ", 
             SuperscriptBox["\[Pi]", "2"]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", 
                SuperscriptBox["kk", "2"]}], "+", 
               SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["n", "2"], "+", 
               SuperscriptBox["ww", "2"]}], ")"}], " ", 
             SuperscriptBox["b", "2"]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], "/.", 
        
        RowBox[{
         RowBox[{"S", "[", 
          RowBox[{"aa_", ",", "qq"}], "]"}], "\[Rule]", 
         RowBox[{"SS", "[", "aa", "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"aa_", ",", "0"}], "]"}], "\[Rule]", "0"}]}], "/.", 
      RowBox[{"newS", "[", 
       RowBox[{"qq", ",", "kk", ",", "mu"}], "]"}]}], "//", "Simplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.873643280540051*^9, 3.873643317308186*^9}, {
   3.8736433505357428`*^9, 3.873643402198142*^9}, {3.873646436745254*^9, 
   3.873646586386121*^9}, {3.873646621352189*^9, 3.8736466430003653`*^9}, {
   3.873646938004704*^9, 3.87364699086631*^9}, {3.873647042070416*^9, 
   3.8736471472756*^9}, {3.8736475487696323`*^9, 3.873647559426046*^9}, 
   3.873647602767447*^9, {3.873647758369816*^9, 3.87364776131557*^9}, {
   3.873647835343501*^9, 3.87364785182959*^9}, {3.8736479657516108`*^9, 
   3.873647966380324*^9}, {3.8736482083610353`*^9, 3.873648211293192*^9}, {
   3.8736484305047417`*^9, 3.873648446105033*^9}, {3.873648542775906*^9, 
   3.8736485612322683`*^9}, {3.8736490272318*^9, 3.873649027314522*^9}, {
   3.873649485584445*^9, 3.873649506586032*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"6a90f17a-43ff-4aba-b4a3-b482a30bcff1"],

Cell["\<\
example application for q=1/2, k=1. note that in this case S=0 analytically \
in all cases\
\>", "Text",
 CellChangeTimes->{{3.875266327839216*^9, 3.875266334274921*^9}, {
  3.8752664694359083`*^9, 
  3.875266479038507*^9}},ExpressionUUID->"a883806c-a1b0-45f0-8e30-\
0f9a0e25edca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LFinalgen", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "/.", 
     RowBox[{"mu", "\[Rule]", 
      RowBox[{"1", "/", "4"}]}]}], "/.", 
    RowBox[{"newS", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "1", ",", 
      RowBox[{"1", "/", "4"}]}], "]"}]}], "/.", 
   RowBox[{
    RowBox[{"S", "[", "__", "]"}], "\[Rule]", "0"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.873647637775816*^9, 3.873647638924652*^9}, {
  3.8736483421418962`*^9, 3.873648342224668*^9}, {3.873648502032166*^9, 
  3.87364851626126*^9}, {3.8736485721899*^9, 3.8736485819039907`*^9}, {
  3.87364877040795*^9, 3.873648771890744*^9}},
 CellLabel->
  "In[982]:=",ExpressionUUID->"85e2956f-c809-4610-b136-7bd04404ba7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"64", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["n", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["ww", "2"]}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"64", "+", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"6144", "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        SuperscriptBox["\[Pi]", "4"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"16384", "+", 
        RowBox[{"960", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["ww", "2"]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"64", "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}], ")"}], "3"], " ", 
     SuperscriptBox["b", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"20480", "+", 
        RowBox[{"4864", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"39", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"380928", "+", 
        RowBox[{"30464", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"351", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["ww", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"53248", "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["ww", "4"]}]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"64", "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "+", 
        SuperscriptBox["ww", "2"]}], ")"}], 
      RowBox[{"9", "/", "2"}]], " ", 
     SuperscriptBox["b", "5"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "50331648"}], "-", 
         RowBox[{"51118080", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"1204224", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"7872", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "+", 
         RowBox[{"43", " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"201326592", "+", 
         RowBox[{"220987392", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"5640192", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "-", 
         RowBox[{"4032", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "-", 
         RowBox[{"481", " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], ")"}], " ", 
       SuperscriptBox["ww", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "100663296"}], "-", 
         RowBox[{"8257536", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"737280", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"23712", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "+", 
         RowBox[{"197", " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], ")"}], " ", 
       SuperscriptBox["ww", "4"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"64", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox["b", "6"]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["n", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"358350848", "+", 
         RowBox[{"22163456", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"254016", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"949", " ", 
          SuperscriptBox["\[Pi]", "6"]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["n", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"356253696", "+", 
         RowBox[{"30453760", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"635456", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"3853", " ", 
          SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
       SuperscriptBox["ww", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["n", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1107558400", "+", 
         RowBox[{"93147136", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"2382272", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"17683", " ", 
          SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
       SuperscriptBox["ww", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "353632256"}], "-", 
         RowBox[{"12750848", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"24768", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"353", " ", 
          SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
       SuperscriptBox["ww", "6"]}], "-", 
      RowBox[{"1280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"64", "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox["ww", "8"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"32", " ", 
      SuperscriptBox["n", "2"], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"64", "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "+", 
         SuperscriptBox["ww", "2"]}], ")"}], 
       RowBox[{"13", "/", "2"}]], " ", 
      SuperscriptBox["b", "7"]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "b"], "]"}], 
     RowBox[{"31", "/", "4"}]],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {}, 12, 31, 4],
    Editable->False]}],
  SeriesData[$CellContext`b, 
   DirectedInfinity[
   1], {((((4/Pi)/(64 + Pi^2)) (64 + 3 Pi^2)) ($CellContext`n^2 - 
      2 $CellContext`ww^2)) ($CellContext`n^2 + $CellContext`ww^2)^
     Rational[-5, 2], 0, 0, 
    0, ((Rational[
       1, 2] (64 + 
        Pi^2)^(-2)) ($CellContext`n^2 + $CellContext`ww^2)^(-3)) (((-2) \
$CellContext`n^2) (6144 + 32 Pi^2 + Pi^4) + (16384 + 960 Pi^2 + 
       7 Pi^4) $CellContext`ww^2), 0, 0, 
    0, (((Rational[1, 2]/
       Pi) (64 + Pi^2)^(-2)) ($CellContext`n^2 + $CellContext`ww^2)^
      Rational[-9, 2]) ($CellContext`n^4 (20480 + 4864 Pi^2 + 
       39 Pi^4) - ($CellContext`n^2 (380928 + 30464 Pi^2 + 
       351 Pi^4)) $CellContext`ww^2 + (
       4 (53248 + 768 Pi^2 + 15 Pi^4)) $CellContext`ww^4), 0, 0, 
    0, (((Rational[1, 24] 
       Pi^(-2)) (64 + 
        Pi^2)^(-3)) ($CellContext`n^2 + $CellContext`ww^2)^(-5)) \
($CellContext`n^4 (-50331648 - 51118080 Pi^2 - 1204224 Pi^4 - 7872 Pi^6 + 
       43 Pi^8) + ($CellContext`n^2 (201326592 + 220987392 Pi^2 + 
        5640192 Pi^4 - 4032 Pi^6 - 481 Pi^8)) $CellContext`ww^2 + (
       2 (-100663296 - 8257536 Pi^2 + 737280 Pi^4 + 23712 Pi^6 + 
        197 Pi^8)) $CellContext`ww^4), 0, 0, 
    0, ((((Rational[1, 32] $CellContext`n^(-2))/
       Pi) (64 + Pi^2)^(-3)) ($CellContext`n^2 + $CellContext`ww^2)^
      Rational[-13, 2]) ($CellContext`n^8 (358350848 + 22163456 Pi^2 + 
       254016 Pi^4 + 949 Pi^6) - ((8 $CellContext`n^6) (356253696 + 
       30453760 Pi^2 + 635456 Pi^4 + 
       3853 Pi^6)) $CellContext`ww^2 + ((3 $CellContext`n^4) (1107558400 + 
        93147136 Pi^2 + 2382272 Pi^4 + 17683 Pi^6)) $CellContext`ww^4 + ((
        2 $CellContext`n^2) (-353632256 - 12750848 Pi^2 - 24768 Pi^4 + 
        353 Pi^6)) $CellContext`ww^6 - ((1280 
       Pi^2) (64 + Pi^2)^2) $CellContext`ww^8)}, 12, 31, 4],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.873647646511272*^9, {3.87364795905201*^9, 3.873647972112957*^9}, 
   3.873648234355543*^9, 3.873648355000236*^9, {3.8736484411207123`*^9, 
   3.873648459148144*^9}, 3.873648509067503*^9, {3.87364855779972*^9, 
   3.873648589168857*^9}, 3.873648734920314*^9, 3.873648779106225*^9},
 CellLabel->
  "Out[982]=",ExpressionUUID->"5a4f2805-3d6c-41a5-805f-726f929ddf19"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LFinalgen0", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "/.", 
   RowBox[{"newS", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "1", ",", 
     RowBox[{"1", "/", "4"}]}], "]"}]}], "/.", 
  RowBox[{
   RowBox[{"S", "[", "__", "]"}], "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.873647582782168*^9, 3.873647630257868*^9}, {
   3.873648983339612*^9, 3.8736489849315233`*^9}, 3.873649180333805*^9},
 CellLabel->
  "In[995]:=",ExpressionUUID->"d87f6645-2d20-42dc-972f-2639e470e92a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"mu", " ", "\[Pi]"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"64", "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["ww", "2"]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox["b", "2"]}]]}], "-", 
   FractionBox["2", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["ww", "3"]}], ")"}], " ", 
     SuperscriptBox["b", "3"]}]], "+", 
   FractionBox["8", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["ww", "5"], " ", 
     SuperscriptBox["b", "5"]}]], "-", 
   FractionBox["8", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["ww", "6"]}], ")"}], " ", 
     SuperscriptBox["b", "6"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "b"], "]"}], "7"],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {}, 4, 14, 2],
    Editable->False]}],
  SeriesData[$CellContext`b, 
   DirectedInfinity[
   1], {(((-8) $CellContext`mu) Pi) ((64 + Pi^2)^(-1)/(1 + 
     4 $CellContext`ww^2)), 0, ((-2) Pi^(-2)) $CellContext`ww^(-3), 0, 0, 
    0, (8 Pi^(-2)) $CellContext`ww^(-5), 
    0, ((-8) Pi^(-3)) $CellContext`ww^(-6)}, 4, 14, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.873647585165493*^9, 3.8736476307302847`*^9}, {
   3.873647908744834*^9, 3.8736479144071293`*^9}, 3.873648734997839*^9, 
   3.873648985315384*^9, {3.873649038099597*^9, 3.873649058005394*^9}, 
   3.8736491806432343`*^9},
 CellLabel->
  "Out[995]=",ExpressionUUID->"4dc4a770-04a3-43ed-bd20-98682e5c743e"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 858},
WindowMargins->{{253, Automatic}, {Automatic, 47}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"70321395-2659-4961-8b07-6e92ee8f6336"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 154, 3, 67, "Section",ExpressionUUID->"905f4ec7-70bb-4474-abb4-eab69be034b1"],
Cell[737, 27, 435, 9, 35, "Text",ExpressionUUID->"00304c4d-d4d9-4684-bbc6-f19158eca3de"],
Cell[1175, 38, 138, 3, 35, "Text",ExpressionUUID->"daa5b906-24db-487e-af87-178ccfaaf2b6"],
Cell[1316, 43, 406, 12, 33, "Input",ExpressionUUID->"db0a2539-1ac4-4286-828c-99a95b153029"],
Cell[1725, 57, 220, 4, 35, "Text",ExpressionUUID->"dee171b4-694d-4bc2-93fd-01f17465c75e"],
Cell[1948, 63, 2106, 62, 166, "Input",ExpressionUUID->"a4921847-8a66-4d61-a201-f08e26157d9e"],
Cell[4057, 127, 3106, 87, 261, "Input",ExpressionUUID->"5e8f583f-9d9d-4630-8263-194d17a62ada"],
Cell[7166, 216, 3888, 112, 224, "Input",ExpressionUUID->"dd130632-c5fa-415f-834e-f0d454f1817e"],
Cell[11057, 330, 453007, 11919, 21182, "Input",ExpressionUUID->"acaed36e-cdc0-40ba-9266-ba292d56691e"],
Cell[464067, 12251, 188, 3, 35, "Text",ExpressionUUID->"721c1a5b-7822-47b1-b61b-42c537b3bedd"],
Cell[464258, 12256, 161, 3, 35, "Text",ExpressionUUID->"5d8ec434-b67e-4021-81ab-4485ebe17582"],
Cell[464422, 12261, 2023, 64, 115, "Input",ExpressionUUID->"5e598721-37bf-446e-87c7-f130d8fd4b79"],
Cell[466448, 12327, 301, 9, 30, "Input",ExpressionUUID->"66bf2fed-a244-4918-8360-27b6bef5a869"],
Cell[466752, 12338, 359, 11, 33, "Input",ExpressionUUID->"cb7c6a52-504d-4be7-a320-b23758ec1838"],
Cell[467114, 12351, 197, 5, 30, "Input",ExpressionUUID->"ff09b43c-727f-4074-92f0-1f44116a4304"],
Cell[467314, 12358, 249, 4, 35, "Text",ExpressionUUID->"94d4b8b1-98bf-491e-a221-affa6c7e57cd"],
Cell[467566, 12364, 2581, 74, 146, "Input",ExpressionUUID->"28fdd741-5d01-44a8-9f1f-0c63cd624d65"],
Cell[470150, 12440, 2451, 73, 146, "Input",ExpressionUUID->"b18aef68-c985-4855-a293-6608a9555c9b"],
Cell[472604, 12515, 3110, 90, 167, "Input",ExpressionUUID->"24976f5d-8998-48b7-8a6c-b60aa8e6a45e"],
Cell[475717, 12607, 3596, 101, 222, "Input",ExpressionUUID->"f3099d71-3b32-4a07-9150-c29a70b900f5"],
Cell[479316, 12710, 3782, 107, 199, "Input",ExpressionUUID->"ec205670-a6d7-447e-8554-d68de0a99a08"],
Cell[483101, 12819, 70458, 1838, 2339, "Input",ExpressionUUID->"fd3d36df-37e3-40e9-899a-75aae6b997cb"],
Cell[553562, 14659, 169, 3, 35, "Text",ExpressionUUID->"21ea22dd-97c2-4726-baf9-3adbd763030e"],
Cell[553734, 14664, 1312, 38, 76, "Input",ExpressionUUID->"be93e535-9731-46d1-9c2e-097338b0dabf"]
}, Closed]],
Cell[CellGroupData[{
Cell[555083, 14707, 165, 3, 53, "Section",ExpressionUUID->"340d1481-2dee-4521-a73d-6964cb148eac"],
Cell[CellGroupData[{
Cell[555273, 14714, 158, 3, 54, "Subsection",ExpressionUUID->"c794cb88-2496-4c26-8110-2768ded8a892"],
Cell[555434, 14719, 1707, 49, 50, "Input",ExpressionUUID->"95f730f4-2b7b-4a1d-b257-c454d55f0972"],
Cell[557144, 14770, 46415, 1134, 1685, "Input",ExpressionUUID->"7134071a-a4da-453b-af85-7cda4519e435"],
Cell[603562, 15906, 21907, 560, 723, "Input",ExpressionUUID->"445ab6e1-8b80-4c50-ae7a-78862f587de3"],
Cell[625472, 16468, 27897, 692, 947, "Input",ExpressionUUID->"d7627ea9-6274-4f24-8bd3-1cf68fccd960"],
Cell[653372, 17162, 70150, 1652, 2945, "Input",ExpressionUUID->"03a3147a-e470-4c47-8353-45f31e7105b9"],
Cell[723525, 18816, 14167, 354, 569, "Input",ExpressionUUID->"23fffbca-c8cc-4c10-9d28-e1163fa1619e"],
Cell[737695, 19172, 15402, 379, 612, "Input",ExpressionUUID->"1c26a787-68cd-4c3b-9780-be6a263e5fb2"],
Cell[753100, 19553, 7161, 191, 297, "Input",ExpressionUUID->"bf407597-e584-42f9-8824-30c7d87d2cf0"],
Cell[760264, 19746, 174, 3, 30, "Input",ExpressionUUID->"0daeb0f1-1eef-4dfe-a285-f16efb27d181"]
}, Closed]],
Cell[CellGroupData[{
Cell[760475, 19754, 156, 3, 38, "Subsection",ExpressionUUID->"e47c5b62-00b7-412e-aaa2-825ed4356647"],
Cell[760634, 19759, 338, 7, 58, "Text",ExpressionUUID->"9ede42da-ba0c-4e67-a1ea-5240b8b3ddff"],
Cell[760975, 19768, 431, 12, 33, "Input",ExpressionUUID->"c9aab0aa-262c-4e10-820b-fb3acbea66d4"],
Cell[761409, 19782, 1320, 39, 73, "Input",ExpressionUUID->"29f54e8c-f322-42fc-9543-58275590e9a0"],
Cell[762732, 19823, 3041, 82, 146, "Input",ExpressionUUID->"7667cd4c-57f1-4d83-9ca4-f3ea5de0c506"],
Cell[765776, 19907, 295, 7, 35, "Text",ExpressionUUID->"d22f851a-3cc6-44e3-aa7a-a222aab58e65"],
Cell[CellGroupData[{
Cell[766096, 19918, 1648, 48, 77, "Input",ExpressionUUID->"f6eadf44-ece9-4f01-9fae-70934ec38ce2"],
Cell[767747, 19968, 2211, 64, 62, "Output",ExpressionUUID->"73b04f8b-d9f8-4d8b-bae6-018b930dea2f"]
}, Open  ]],
Cell[769973, 20035, 1895, 55, 98, "Input",ExpressionUUID->"e784e5a0-2d33-4b68-b85b-650281b925c7"],
Cell[771871, 20092, 2166, 60, 121, "Input",ExpressionUUID->"c78965a6-b00e-4066-8f9c-05635970b574"],
Cell[CellGroupData[{
Cell[774062, 20156, 886, 28, 31, "Input",ExpressionUUID->"bb9265af-b260-4275-a2ed-a6e02cba1283"],
Cell[774951, 20186, 8611, 281, 498, "Output",ExpressionUUID->"034b1c75-5cf0-4ae7-a949-6f251989b936"]
}, Closed]],
Cell[783577, 20470, 2925, 81, 142, "Input",ExpressionUUID->"df0950d1-b256-4751-bacb-3b4606021e43"],
Cell[786505, 20553, 3565, 99, 167, "Input",ExpressionUUID->"12798c6e-855d-4423-a295-9a1cb2964e30"],
Cell[790073, 20654, 4038, 109, 250, "Input",ExpressionUUID->"b40b4fa4-2611-45d5-bf59-f12b9a4ad3fe"],
Cell[794114, 20765, 4132, 109, 227, "Input",ExpressionUUID->"4f74fd39-cc16-439c-95af-48fc44ba35d6"],
Cell[798249, 20876, 70187, 1801, 2274, "Input",ExpressionUUID->"4e01fd8c-d18c-4d4a-8eb3-7ff51afedec7"]
}, Closed]],
Cell[CellGroupData[{
Cell[868473, 22682, 159, 3, 38, "Subsection",ExpressionUUID->"f7cb814f-5cf7-4361-9c35-9f1b24e03ab1"],
Cell[868635, 22687, 722, 20, 48, "Input",ExpressionUUID->"6f6a72cd-4396-4ea9-89b9-4999cd39c51f"],
Cell[869360, 22709, 15384, 379, 683, "Input",ExpressionUUID->"7ce06d36-7b41-461a-a234-9ae9e3c1c456"],
Cell[884747, 23090, 14160, 354, 593, "Input",ExpressionUUID->"76f796ba-33a3-47c3-99e2-9945e61104be"],
Cell[898910, 23446, 7149, 191, 322, "Input",ExpressionUUID->"ab1b4027-023b-4ada-a8cb-167505abd848"]
}, Closed]],
Cell[CellGroupData[{
Cell[906096, 23642, 175, 3, 38, "Subsection",ExpressionUUID->"5bf319fe-fbf3-4f14-b6bc-85dc96396552"],
Cell[906274, 23647, 214, 5, 35, "Text",ExpressionUUID->"95922116-6f78-421f-9010-5a3c1b3b0957"],
Cell[906491, 23654, 6059, 156, 346, "Input",ExpressionUUID->"d6232358-7552-45bd-bb35-965cf5cd90ad"],
Cell[912553, 23812, 185, 3, 35, "Text",ExpressionUUID->"9463fe19-62da-4b4c-a6bf-54b3963e4b99"],
Cell[912741, 23817, 2185, 57, 138, "Input",ExpressionUUID->"1152c192-1ba5-4b5c-9ec6-b41fc46b94e3"],
Cell[914929, 23876, 271, 6, 35, "Text",ExpressionUUID->"44d978a3-e6c6-4766-933b-9e1a028c97b9"],
Cell[915203, 23884, 4655, 111, 325, "Input",ExpressionUUID->"6a90f17a-43ff-4aba-b4a3-b482a30bcff1"],
Cell[919861, 23997, 291, 7, 35, "Text",ExpressionUUID->"a883806c-a1b0-45f0-8e30-0f9a0e25edca"],
Cell[CellGroupData[{
Cell[920177, 24008, 815, 22, 30, "Input",ExpressionUUID->"85e2956f-c809-4610-b136-7bd04404ba7c"],
Cell[920995, 24032, 9630, 265, 319, "Output",ExpressionUUID->"5a4f2805-3d6c-41a5-805f-726f929ddf19"]
}, Closed]],
Cell[CellGroupData[{
Cell[930662, 24302, 564, 15, 26, "Input",ExpressionUUID->"d87f6645-2d20-42dc-972f-2639e470e92a"],
Cell[931229, 24319, 1909, 57, 56, "Output",ExpressionUUID->"4dc4a770-04a3-43ed-bd20-98682e5c743e"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


